Effective spectral function of vector mesons via lifetime analysis

Effective spectral functions of the $\rho$ meson are reconstructed by considering the lifetimes inside different media using the hadronic transport SMASH (Simulating Many Accelerated Strongly-interacting Hadrons). Due to inelastic scatterings, resonance lifetimes are dynamically shortened (collisional broadening), even though the employed approach assumes vacuum resonance properties. Analyzing the $\rho$ meson lifetimes allows to quantify an effective broadening of the decay width and spectral function, which is important in order to distinguish dynamical effects from additional genuine medium modifications to the spectral functions, indicating e.g. an onset of chiral symmetry restoration. The broadening of the spectral function in a thermalized system is shown to be consistent with other theoretical calculations. The effective $\rho$ meson spectral function is also presented for the dynamical evolution of heavy-ion collisions, finding a clear correlation of the broadening to system size, which is explained by an observed dependence of the width on the local hadron density. Furthermore, the difference in the results between the thermal system and full collision dynamics is explored, which may point to non-equilibrium effects.

==> anc/AgAg1.58_density_ev.csv <==
1.0,2.6009098460105213,0.41818382276946225,0.415297538686293
1.625,2.919325962400957,0.4684930821141468,0.46653734221074433
2.25,3.2134752360345034,0.5151292209525098,0.5137457039412457
2.875,3.4512903369777144,0.5529467424968321,0.5519107540254823
3.5,3.651514988849172,0.5848363873440354,0.5839952009708947
4.125,3.808719550280943,0.6098988885499269,0.6091872644143799
4.75,3.936160089177427,0.6302250912769349,0.629601896109209
5.375,4.039134255820241,0.6466654006085649,0.6460948584451436
6.0,4.108611757901355,0.6577340804950452,0.657229549593374
6.7,4.156221600547831,0.6653356039835743,0.6648533719106025
7.4,4.160099666013024,0.6659497676263728,0.6654760679848817
8.1,4.112896816802436,0.6583950957238301,0.6579241320446297
8.8,4.017615087652998,0.6431503617427149,0.6426786444615586
9.5,3.860174410654502,0.6179606140369203,0.6174881564382685
10.2,3.65483250260391,0.5851080229175735,0.5846325234376678
10.899999999999999,3.399876380837341,0.5443139231138111,0.543840696207267
11.6,3.125132462744228,0.5003502458605625,0.49988385407590513
12.3,2.840109969415843,0.45474284612237126,0.4542824880938084
13.0,2.569497520579483,0.4114426911597311,0.4109859660103697
13.7,2.3167248770430593,0.3709922013886328,0.3705440326346181
14.399999999999999,2.098176315323504,0.33602541681285947,0.33557829116624605
15.1,1.9070256168363646,0.30544265226809314,0.3049939376086359
15.799999999999999,1.7381957677228494,0.2784369083399305,0.2779818253498984
16.5,1.5959972701027925,0.2556906116934976,0.25522678641970453
17.2,1.4756936665428462,0.23645297470762588,0.23597387711397064
17.9,1.3702707375052388,0.21959880534117854,0.2191030046510251
18.6,1.2897375475515571,0.20673803387374023,0.2062110813760529
19.299999999999997,1.2141943113548352,0.19466684312326005,0.19411346573403848
20.0,1.0761270377934962,0.1723844660114749,0.17210451772140914
24.0,0.9490379323790102,0.1521356650866388,0.15175847835644096
28.0,0.9501946715457597,0.15239335967068687,0.15191758499421895
32.0,0.9938337994572829,0.15943981644788924,0.15887052881963457
36.0,1.0245318921785374,0.1643931344888294,0.16376711346222744
40.0,1.0287388656538683,0.16504216504995653,0.16442270944266776
44.0,1.0364528721134538,0.166323234725173,0.1656535844155947
48.0,1.0325623518351386,0.16570752398279512,0.1650185960075335
52.0,1.038731596668231,0.16676160886548227,0.16598165941119242
56.0,1.0371624599019087,0.16652092165052526,0.16571051477609594
60.0,1.0341993260469176,0.16597400850900584,0.16527246610921653
66.66666666666667,1.0374673569863682,0.1665681691184433,0.1657646038328874
73.33333333333333,1.0365866946908988,0.16645739769410947,0.16562665116300482
80.0,1.033532378001549,0.1660416368428153,0.16507400123575075
86.66666666666667,1.0331701175213674,0.1660467314592961,0.1650163933486806


==> anc/AgAg1.58_density_width.csv <==
0.0,0.3102980759062628,0.0012300567812698567
0.4605263157894736,0.5955234096832185,0.0006427840777299682
0.9210526315789472,0.5729852888735442,0.00025999141487072555
1.3815789473684208,0.9761020171773968,0.00027574364030208875
1.8421052631578945,1.3519946156199723,0.0003345309266728135
2.302631578947368,1.6835345313658656,0.00038939664174400404
2.7631578947368416,2.1464330834102796,0.0005043743526563601
3.2236842105263155,2.548896259494167,0.0006478376169868252
3.684210526315789,2.849399342046284,0.0008290263853232799
4.144736842105263,3.076429452899128,0.0010235876371348174
4.605263157894736,3.228304972447092,0.0012703708738519201
5.065789473684211,3.3423157493422533,0.0015601178528284563
5.526315789473683,3.4505994150648576,0.0019285265840841461
5.986842105263157,3.5324918841669697,0.0024748426563381883
6.447368421052631,3.6841805328591644,0.0031750642520601193
6.907894736842104,3.8153294807587086,0.004311849174175519
7.368421052631578,3.9499769279563286,0.0059555958744912235
7.828947368421052,4.189119808239195,0.008424994764060627


==> anc/AgAg1.58_mass_broad.csv <==
0.276,-0.008163937155480605,0.00043731038552858697
0.2900416666666667,-0.001216848882630031,0.0005023424049295723
0.30408333333333337,0.00820558973597172,0.0006274728261110122
0.318125,0.01923275698356741,0.0007051301364673281
0.33216666666666667,0.031820608152623595,0.0008357166806971742
0.34620833333333334,0.044408139770858175,0.0008993463253986813
0.36025,0.054538343302466985,0.0009396338748360769
0.3742916666666667,0.06881309869774864,0.000993957249919914
0.38833333333333336,0.08109971057087371,0.0010397978006583732
0.40237500000000004,0.09470957499253443,0.0010811509972992784
0.41641666666666666,0.11028782523978858,0.001095614653327325
0.4304583333333334,0.12461736542225012,0.0011344794876258072
0.4445,0.13908271568339664,0.0011473236511266823
0.4585416666666667,0.15010487586476395,0.0011551485623939853
0.47258333333333336,0.16374461997546377,0.0011611850643380968
0.486625,0.17217730845839227,0.0011646103898850175
0.5006666666666667,0.1807491430699951,0.00114796234928787
0.5147083333333333,0.1828420853257775,0.0011270858715048166
0.52875,0.1860262451295025,0.0011226533760332789
0.5427916666666667,0.18706189454131522,0.0011186911709552148
0.5568333333333333,0.1895903065992524,0.0011152429744549842
0.570875,0.19135538193672896,0.0011145247496971772
0.5849166666666668,0.19307933445331682,0.0011075935012080343
0.5989583333333333,0.19569032318560636,0.0011250489293290085
0.613,0.1980044079280749,0.0011170020433124111
0.6270416666666667,0.19813476952155926,0.0010968275046439474
0.6410833333333333,0.1990938854150606,0.0010701144990011588
0.655125,0.19431463037717536,0.001041950022777056
0.6691666666666667,0.1904484432552458,0.001002617427266948
0.6832083333333333,0.18683956547937958,0.0009524290384505648
0.6972499999999999,0.17953335464023745,0.0009129673406591774
0.7112916666666667,0.17365095238426312,0.0008651368743024459
0.7253333333333334,0.16456917869272727,0.0008293233192557018
0.739375,0.1579657002656874,0.0008180687956243737
0.7534166666666666,0.1505228728695787,0.0008209181350912592
0.7674583333333334,0.14326393155798323,0.0008535086239157032
0.7815,0.13944387879650222,0.0009293345063946081
0.7955416666666667,0.13374780579430243,0.0010439472636289628
0.8095833333333333,0.12694494376691254,0.0011843362024756344
0.8236249999999999,0.12337900852807862,0.0013551445023023661
0.8376666666666667,0.11514859061717375,0.0015605907481695141
0.8517083333333333,0.11236857013368845,0.0018064476758993379
0.86575,0.10939986096449306,0.002096660597767412
0.8797916666666666,0.10425661342935147,0.002385494445781316
0.8938333333333334,0.10174578412737975,0.0027824908017044492
0.907875,0.09512813481313517,0.0031260525829424285
0.9219166666666666,0.08497978788544422,0.0034879256052810447
0.9359583333333333,0.07770461391076977,0.0038307819179734808
0.95,0.07154149135512672,0.0024810591122403957
1.0083333333333333,0.052216990451750045,0.0036510202105569153
1.0666666666666667,0.033450692862452114,0.0053498441968210225
1.125,0.023658346331547175,0.0074662659757301604
1.1833333333333333,-0.0016169364571480827,0.01022455025613676


==> anc/AgAg1.58_mass_dyn.csv <==
0.276,0.0017239233938021008,7.664723692808383e-05
0.2900416666666667,0.004025851296248798,0.00010022085222075157
0.30408333333333337,0.008371910046327712,0.0001420523688431889
0.318125,0.014726711362939399,0.00018059887225521513
0.33216666666666667,0.02342316439013245,0.00024141031575681981
0.34620833333333334,0.034233767362071024,0.0002921199239101291
0.36025,0.04626656097103124,0.00034238778898603475
0.3742916666666667,0.06296983120998734,0.00040439222089198455
0.38833333333333336,0.08179082468389196,0.00047090906477125643
0.40237500000000004,0.10497857633683245,0.0005421836533666334
0.41641666666666666,0.1337409143943356,0.0006039026405661514
0.4304583333333334,0.166457178533319,0.0006831486288045418
0.4445,0.2046242905034966,0.000748141535007212
0.4585416666666667,0.24553210201564454,0.0008121408803697223
0.47258333333333336,0.29506007108506366,0.0008657572004423561
0.486625,0.3460906924571367,0.0009192756138460651
0.5006666666666667,0.4041567041887918,0.0009450919435252982
0.5147083333333333,0.46238759341342495,0.0009737339588126204
0.52875,0.529506573597335,0.000997588973258163
0.5427916666666667,0.6025211660272313,0.0010117551153222234
0.5568333333333333,0.6864656566122757,0.0009908747778743063
0.570875,0.779372424312168,0.0009390606216811792
0.5849166666666668,0.8826405840567555,0.0008330912125709566
0.5989583333333333,0.9972569770015781,0.0006713369106286142
0.613,1.1216272737916342,0.0004156285919034168
0.6270416666666667,1.254735751557353,9.26448193345463e-05
0.6410833333333333,1.3967078097126286,0.0003254393454191391
0.655125,1.5503830894803317,0.0007787826268996316
0.6691666666666667,1.7132854390670897,0.0013205756654252336
0.6832083333333333,1.8820132322916185,0.0019125916671249178
0.6972499999999999,2.0656634521414503,0.002572373459979266
0.7112916666666667,2.2458079750379567,0.0032324142438734317
0.7253333333333334,2.43837510175967,0.003961497941463496
0.739375,2.6034105537941405,0.004731634917094703
0.7534166666666666,2.749237964534225,0.005507486601467351
0.7674583333333334,2.8568750331305814,0.006311961044668299
0.7815,2.8829169643063133,0.007012865944247658
0.7955416666666667,2.875006402676902,0.007702687810767664
0.8095833333333333,2.8262348847605274,0.008129036434798075
0.8236249999999999,2.7049042324845205,0.008021708010032057
0.8376666666666667,2.584130529113996,0.0076668100248867615
0.8517083333333333,2.4049420673073083,0.006783046191500649
0.86575,2.221516988788504,0.005641015049563641
0.8797916666666666,2.045597938860302,0.004149699364181911
0.8938333333333334,1.869755102797408,0.002690209314798051
0.907875,1.7078919270562087,0.0008676333066905866
0.9219166666666666,1.5525478276069737,0.0012232534160614651
0.9359583333333333,1.4060528302080721,0.0030666992010501236
0.95,1.272260321475535,0.002775612828224115
1.0083333333333333,0.8530560574774405,0.005792608571308389
1.0666666666666667,0.5887436618083794,0.008161226153643626
1.125,0.43327963586645113,0.009695619847692362
1.1833333333333333,0.3066459509448954,0.011625751196411533


==> anc/AgAg1.58_mass_ev.csv <==
1.0,0.7600803031090542,0.5925432152571551,0.5885805894168396
1.625,0.7768979813719401,0.6044561553906441,0.6021516322119793
2.25,0.7954044184743091,0.6182101869277893,0.6167648080658599
2.875,0.8121354336317834,0.6308789016013008,0.6298743560414605
3.5,0.8245190535453798,0.6403073336486154,0.6395772882962011
4.125,0.8319884814891667,0.6459951061040604,0.6454233161009795
4.75,0.8379387150378313,0.6505435982391711,0.6500780119475157
5.375,0.8433366336009391,0.6546858105022716,0.6542888728868145
6.0,0.8460863146490943,0.6567749835579344,0.6564477578418453
6.7,0.8485337767225917,0.658652067352122,0.6583587149879049
7.4,0.8508550449004774,0.6604396635781303,0.6601660513442847
8.1,0.8507957834847497,0.6603864218600111,0.6601254545156714
8.8,0.8501302624806659,0.6598683705256955,0.6596091924534733
9.5,0.8484707422190507,0.6585820684725437,0.6583208206147014
10.2,0.8455868806927443,0.6563503566250655,0.6560798253206803
10.899999999999999,0.8417881839717354,0.6534136116097233,0.6531261613643304
11.6,0.8369926180112793,0.6497065084811112,0.6493970940882555
12.3,0.8315878826121775,0.6455329603150989,0.6451931992806081
13.0,0.8252221096827281,0.6406181071734728,0.6402427017446938
13.7,0.8180000584128969,0.6350456837569772,0.6346210717363532
14.399999999999999,0.810209051510106,0.6290372458166233,0.6285591649087322
15.1,0.8012478872821577,0.6221292661782034,0.6215884870017744
15.799999999999999,0.7905777624141673,0.6139069999493296,0.6132837381174886
16.5,0.7806759626292373,0.6062891466552661,0.6055760827774762
17.2,0.7679269311969383,0.596479187676441,0.595657817157347
17.9,0.7587569469886083,0.5894518578529387,0.5885162865921952
18.6,0.7445862313196739,0.5785598005271443,0.5774806508944422
19.299999999999997,0.7315773032891252,0.5685863881466584,0.567352618805341
20.0,0.6984978280703007,0.542568234419212,0.5418374098497228
24.0,0.6446433656935084,0.5009405990422717,0.4999292266747216
28.0,0.6310255272846252,0.49061377549112795,0.4892155767606895
32.0,0.6364644779303473,0.4950215180836164,0.4933404683196821
36.0,0.6436387901166201,0.5007267920453259,0.49885670721708975
40.0,0.6485909018535273,0.5046431435228501,0.5027181668012127
44.0,0.6536026235526298,0.5085401852056346,0.5065282055882618
48.0,0.6581225270964887,0.5121280717918582,0.5100586301426522
52.0,0.6540268133154657,0.5091231777670402,0.5068037711648228
56.0,0.6558128949339135,0.5106231759014263,0.5080668256083588
60.0,0.65574959076682,0.5102810531497808,0.5082439144061947
66.66666666666667,0.6556830988566438,0.5104865399228842,0.5080409193002433
73.33333333333333,0.6568827614644251,0.5114065003734958,0.5089784245172259
80.0,0.6598480552316992,0.5140508915263352,0.5110940889724719
86.66666666666667,0.6574341853418315,0.512319934143698,0.5092307101375515


==> anc/AgAg1.58_mass_width.csv <==
0.276,0.007483044618649197,0.00043731038552858697
0.2900416666666667,0.015350262254114618,0.0005023424049295723
0.30408333333333337,0.02811946364806119,0.0006274728261110122
0.318125,0.04367895715097047,0.0007051301364673281
0.33216666666666667,0.06147971964221102,0.0008357166806971742
0.34620833333333334,0.07966375115466459,0.0008993463253986813
0.36025,0.09558136119188644,0.0009396338748360769
0.3742916666666667,0.11570397139956787,0.000993957249919914
0.38833333333333336,0.13380889784711972,0.0010397978006583732
0.40237500000000004,0.15314521383419866,0.0010811509972992784
0.41641666666666666,0.17431523444357597,0.001095614653327325
0.4304583333333334,0.19407306839890423,0.0011344794876258072
0.4445,0.21378464589584373,0.0011473236511266823
0.4585416666666667,0.22985985485012567,0.0011551485623939853
0.47258333333333336,0.24835385010315003,0.0011611850643380968
0.486625,0.2614404008408413,0.0011646103898850175
0.5006666666666667,0.27446705388191067,0.00114796234928787
0.5147083333333333,0.28081923297371114,0.0011270858715048166
0.52875,0.2880720098800862,0.0011226533760332789
0.5427916666666667,0.29299165142307165,0.0011186911709552148
0.5568333333333333,0.29922610536243155,0.0011152429744549842
0.570875,0.30452636049143056,0.0011145247496971772
0.5849166666666668,0.3096219317591497,0.0011075935012080343
0.5989583333333333,0.31544834214715356,0.0011250489293290085
0.613,0.32082896713471654,0.0011170020433124111
0.6270416666666667,0.32388417371253353,0.0010968275046439474
0.6410833333333333,0.3276334376665156,0.0010701144990011588
0.655125,0.3255164036953158,0.001041950022777056
0.6691666666666667,0.3241910251461749,0.001002617427266948
0.6832083333333333,0.32300778587312856,0.0009524290384505648
0.6972499999999999,0.31801800506333266,0.0009129673406591774
0.7112916666666667,0.3143485023420158,0.0008651368743024459
0.7253333333333334,0.3073814937168408,0.0008293233192557018
0.739375,0.3027997649105927,0.0008180687956243737
0.7534166666666666,0.2972905210293534,0.0008209181350912592
0.7674583333333334,0.29188158576828316,0.0008535086239157032
0.7815,0.2898322996386224,0.0009293345063946081
0.7955416666666667,0.2858318520968946,0.0010439472636289628
0.8095833333333333,0.2806533439780532,0.0011843362024756344
0.8236249999999999,0.2786441433851327,0.0013551445023023661
0.8376666666666667,0.2719062870575625,0.0015605907481695141
0.8517083333333333,0.27055790625310105,0.0018064476758993379
0.86575,0.2689629817299051,0.002096660597767412
0.8797916666666666,0.2651385567842296,0.002385494445781316
0.8938333333333334,0.2638943170791725,0.0027824908017044492
0.907875,0.258493599063454,0.0031260525829424285
0.9219166666666666,0.24951495454716136,0.0034879256052810447
0.9359583333333333,0.24336454685040432,0.0038307819179734808
0.95,0.23828341870081893,0.0024810591122403957
1.0083333333333333,0.22303888907302308,0.0036510202105569153
1.0666666666666667,0.2077744351713828,0.0053498441968210225
1.125,0.20100685039562446,0.0074662659757301604
1.1833333333333333,0.17835987977440507,0.01022455025613676


==> anc/AgAg1.58_timedep.csv <==
1.0,2.174911668643424,0.007061719917228835
1.625,2.396958021041633,0.005022450891674528
2.25,2.6227671753694777,0.0036658828383333867
2.875,2.7089315451582103,0.00271772490618228
3.5,2.751559513167806,0.0029533273034699436
4.125,2.781561175064314,0.0018277836326945044
4.75,2.7792463585082148,0.0015414397707349584
5.375,2.7438745605974453,0.0017522714062868918
6.0,2.7011618691867976,0.0013009240307675443
6.7,2.6640579588046176,0.001181504908839326
7.4,2.569688622569526,0.0011230667952825877
8.1,2.493661616628818,0.0010881790290568213
8.8,2.3945975381175093,0.0010137910808713936
9.5,2.2596825970615626,0.001030068679928591
10.2,2.139967224246653,0.0009604841764175578
10.899999999999999,1.978462795891227,0.001026298873096656
11.6,1.8390855716671586,0.0009573687539098556
12.3,1.683048007797354,0.0010038525661028568
13.0,1.5452376737360194,0.0009398519796646948
13.7,1.4130340845755576,0.0009405506190132471
14.399999999999999,1.2912915711485355,0.0009523297151420361
15.1,1.1843880626861123,0.0009518354298677116
15.799999999999999,1.0831632355374317,0.0010200376829444403
16.5,0.9970400767781711,0.0010500888275456067
17.2,0.9164577504753815,0.0010241029451921102
17.9,0.8614705726016884,0.0010185522296201135
18.6,0.7945854420078025,0.0011440886961717705
19.299999999999997,0.7282401163273625,0.0011437713761399176
20.0,0.60262060217642,0.0005927400314560251
24.0,0.4610946979061258,0.0008520110869186674
28.0,0.41734039229471304,0.0011377593342502496
32.0,0.43146221927435985,0.0014965534987152248
36.0,0.44480012530918955,0.002024638836621454
40.0,0.4675127545764535,0.0021934286926486375
44.0,0.5068515933315159,0.002007938291958434
48.0,0.5088739445932073,0.002625641305929603
52.0,0.5179102931079115,0.002698165900489713
56.0,0.5219948258522068,0.002617476662244944
60.0,0.4918517918963712,0.002531700071562256
66.66666666666667,0.5398387007910386,0.0023122667523448634
73.33333333333333,0.5189902163681015,0.002511476566555666
80.0,0.5140114997735505,0.00295078636306897
86.66666666666667,0.5112169441295237,0.003131192112744044


==> anc/ArKCl1.76_density_ev.csv <==
1.0,2.3645892228848306,0.37901522184145053,0.378065604545343
1.625,2.632770858855957,0.4217181299784358,0.4210498509366667
2.25,2.8628658964642146,0.4584123184819131,0.45791290345796604
2.875,3.0431879584659987,0.487191476056122,0.4867948362078079
3.5,3.15959289245202,0.5057694109410616,0.5054381986314297
4.125,3.204730068674614,0.5129642175296224,0.5126715326384323
4.75,3.1820934583499394,0.5093242793686753,0.5090573393522297
5.375,3.0950797782599273,0.4953925335199782,0.4951394555988759
6.0,2.941232888116966,0.47076161693692004,0.47052999811990515
6.7,2.7242535918204442,0.4360422077071978,0.43581463348796057
7.4,2.474797801285438,0.39612772592696754,0.39590290873077333
8.1,2.2260597371166364,0.3563292732294813,0.3561052476422904
8.8,1.9950345114108536,0.3193659062152894,0.31914042370021767
9.5,1.7941749554731725,0.2872326362392914,0.287001809643341
10.2,1.621231448260934,0.25956513544401194,0.25932957486514696
10.899999999999999,1.4803220661779024,0.2370270557338714,0.23678173422582074
11.6,1.365121122028494,0.21860416402204685,0.21834552729181467
12.3,1.2738899142480078,0.2040190506244743,0.2037444992652199
13.0,1.201053480724432,0.19238037180730336,0.1920835622486285
13.7,1.1421226725928877,0.1829676111304744,0.18264936769709025
14.399999999999999,1.0969427528453586,0.1757612080879243,0.17541578697447027
15.1,1.0633441578156382,0.1704063171907053,0.17003499945636977
15.799999999999999,1.0341482767487844,0.1657476928583432,0.1653611541430373
16.5,1.0153593481677847,0.16276388524274704,0.16234713117514063
17.2,1.0042633353094617,0.16101242528713242,0.16056906829582981
17.9,0.9925094275886972,0.15915915687986384,0.15867934812705226
18.6,0.9889308963609017,0.15860423709267774,0.15810060474013007
19.299999999999997,0.9939248615620011,0.15941701553534066,0.15888618285726588
20.0,0.9997457560090718,0.16014192963207655,0.15989304523620623
24.0,1.0194688907013258,0.16331580225240663,0.1630375590899694
28.0,1.0309346080534538,0.16516511897212113,0.1648658388170278
32.0,1.0338485433300693,0.16564728809076912,0.16532728524620804
36.0,1.0377446776694725,0.16629312180483963,0.16594119999286427
40.0,1.0385240880755302,0.1664304627665445,0.1660618563762529
44.0,1.0374438243684403,0.16627082002751103,0.16588113685206932
48.0,1.0344186172297767,0.16580869993457664,0.1653900868124205
52.0,1.037931261977004,0.16638193660528078,0.1659397136572726
56.0,1.0358568876343108,0.16607879162902955,0.16560077738926526
60.0,1.034536897917497,0.16581011652738842,0.16541338424946356
66.66666666666667,1.0349942783748924,0.1659285072075539,0.16547340805513316
73.33333333333333,1.0337044308774834,0.16576151055614227,0.1652599592169113
80.0,1.0299131806752875,0.16518367651498625,0.16462552020420476
86.66666666666667,1.0299111867720465,0.16522175548431337,0.16460292382176725


==> anc/ArKCl1.76_density_width.csv <==
0.0,0.3427670635859071,0.0008712120739085766
0.4605263157894736,0.6016393530970601,0.00042527757121360533
0.9210526315789472,0.557267652419671,0.00014780798703746713
1.3815789473684208,0.9274975441969148,0.00015728574069094942
1.8421052631578945,1.2847916210842727,0.00019948470750028816
2.302631578947368,1.6012146396326277,0.00024068236954358655
2.7631578947368416,2.082421988187986,0.0003336381068343718
3.2236842105263155,2.4759635072464588,0.0004602007392885235
3.684210526315789,2.7987799318046367,0.0006353673816337871
4.144736842105263,3.068672068729037,0.0008625395112309583
4.605263157894736,3.337862481791148,0.0011834434731801686
5.065789473684211,3.5848941548303803,0.0016371106249076014
5.526315789473683,3.8489008214501377,0.002345245256859393
5.986842105263157,4.090849885438688,0.003429136595174259
6.447368421052631,4.350229638498645,0.005233733858414317
6.907894736842104,4.600313507061223,0.008004156463938424
7.368421052631578,4.682959373578413,0.013257793933182223
7.828947368421052,4.975738239674637,0.02382301984988511


==> anc/ArKCl1.76_mass_broad.csv <==
0.276,-0.01016910634149919,0.00019024090665704495
0.2900416666666667,-0.005374275214837609,0.00021032962586875576
0.30408333333333337,0.0005114814395255456,0.0002797558080573784
0.318125,0.0075541949609172696,0.000332084019396888
0.33216666666666667,0.014377189897866058,0.00035932767331152475
0.34620833333333334,0.02158951390168618,0.00039625573607539316
0.36025,0.029305437073548338,0.0004254854032816204
0.3742916666666667,0.03716854988034944,0.0004516913493360195
0.38833333333333336,0.045205890775027166,0.0004758007606935105
0.40237500000000004,0.052998774542055975,0.0004886733893887062
0.41641666666666666,0.060724647767671946,0.0005068701020174193
0.4304583333333334,0.06931594937890524,0.000519913987088074
0.4445,0.07790165659568916,0.0005325581419987024
0.4585416666666667,0.0873625719745567,0.000549611133813575
0.47258333333333336,0.09419791285553544,0.00055433537687139
0.486625,0.10028297555372265,0.0005577749178727416
0.5006666666666667,0.1036562361315079,0.0005512218950733733
0.5147083333333333,0.10721183403997954,0.0005552232039141481
0.52875,0.1093394421758969,0.0005562239457432342
0.5427916666666667,0.11266186577394939,0.0005632832602365217
0.5568333333333333,0.11465851434593083,0.0005701941454921988
0.570875,0.11669032500776806,0.0005796789748155344
0.5849166666666668,0.12013728143077913,0.0005938214314729437
0.5989583333333333,0.12360723592924826,0.0006036372336483489
0.613,0.12786581523571117,0.0006131770719765245
0.6270416666666667,0.13057459738516006,0.0006171448893589688
0.6410833333333333,0.13258226090882022,0.0006148937033692866
0.655125,0.13174673971551806,0.0006015534651008397
0.6691666666666667,0.12912184645323976,0.0005844626540932752
0.6832083333333333,0.12826822706604735,0.000567876572879301
0.6972499999999999,0.12476511531711132,0.0005474209442263568
0.7112916666666667,0.12142318682259243,0.0005316839185922071
0.7253333333333334,0.11720342763142835,0.0005196610565603584
0.739375,0.11341104221899712,0.0005214478213203139
0.7534166666666666,0.10915522915814221,0.0005347161883513814
0.7674583333333334,0.10488269135889877,0.0005649808567511132
0.7815,0.10203361547227163,0.0006201447117964347
0.7955416666666667,0.09831093888372108,0.0007015350536828473
0.8095833333333333,0.09564939729505242,0.0008030660339067736
0.8236249999999999,0.09333816637231382,0.000936357426693758
0.8376666666666667,0.09356075415786835,0.0011117208952247312
0.8517083333333333,0.08780545761754566,0.0012749936396232787
0.86575,0.08517114527856273,0.0014653021773427778
0.8797916666666666,0.08390713286728207,0.0017496018471667106
0.8938333333333334,0.07992577916105081,0.0019483523675801887
0.907875,0.07678396316773684,0.0022303288178971304
0.9219166666666666,0.07546770324798183,0.0025748798266333047
0.9359583333333333,0.07140695334622285,0.002922756100167763
0.95,0.06539466818376036,0.0019206125332086785
1.0083333333333333,0.052170898557132944,0.002896726963302746
1.0666666666666667,0.036202079419814764,0.004275053336146165
1.125,0.02655458512718803,0.006591898957329319
1.1833333333333333,0.01404030803124759,0.008516280703316635


==> anc/ArKCl1.76_mass_dyn.csv <==
0.276,0.0012138202013586132,3.3344172328036726e-05
0.2900416666666667,0.002823557013333648,4.1966598136847395e-05
0.30408333333333337,0.005849844683285713,6.335864148051648e-05
0.318125,0.010381091476292926,8.514477215864816e-05
0.33216666666666667,0.016150579305790256,0.00010405925065480252
0.34620833333333334,0.02353325229473306,0.00012932995812908982
0.36025,0.03283229270650902,0.00015617532857322756
0.3742916666666667,0.04418342902235842,0.00018606679257458783
0.38833333333333336,0.05791824848119568,0.0002194866135067889
0.40237500000000004,0.0741413075538539,0.0002519018110514955
0.41641666666666666,0.09332955345045986,0.00029127165040659746
0.4304583333333334,0.11668360808343702,0.00033188294153595524
0.4445,0.14418696809437304,0.0003762604262776707
0.4585416666666667,0.17733717788303285,0.0004273571275687741
0.47258333333333336,0.21332416128383183,0.0004735423540502803
0.486625,0.2543901670578285,0.0005211884128347298
0.5006666666666667,0.2986617648269249,0.0005631274194743307
0.5147083333333333,0.3502993645374572,0.0006158561938477481
0.52875,0.40805065342392344,0.0006672680961123939
0.5427916666666667,0.4769824325339597,0.0007203383482489957
0.5568333333333333,0.5545673064893349,0.0007704651206562459
0.570875,0.6444803150372368,0.0008123385380855363
0.5849166666666668,0.7508916268104392,0.0008320822213256901
0.5989583333333333,0.8728450720009593,0.0008085327578387878
0.613,1.0125524261903451,0.0007232993658489421
0.6270416666666667,1.1668739121228031,0.0005705408239724055
0.6410833333333333,1.3375203941444151,0.00032908637802790333
0.655125,1.5239665431278642,1.1551671667880662e-05
0.6691666666666667,1.7294001847069835,0.0003944558978522857
0.6832083333333333,1.948859308202655,0.0009291146674264077
0.6972499999999999,2.1844963045959127,0.001541710480284305
0.7112916666666667,2.4244316620940056,0.0022531259010970138
0.7253333333333334,2.6621998063270165,0.003030935656151787
0.739375,2.873702086218711,0.003874713920454273
0.7534166666666666,3.0470065954680696,0.004722674293657296
0.7674583333333334,3.1603182607620277,0.005520499205710213
0.7815,3.1823920736450644,0.006161161290034451
0.7955416666666667,3.139581937845587,0.0066347996397549645
0.8095833333333333,3.017621022081878,0.006687189655621251
0.8236249999999999,2.843711253446542,0.006411867976461201
0.8376666666666667,2.6241785688578037,0.005829680065080284
0.8517083333333333,2.430781527320182,0.004842795121808162
0.86575,2.216564168833887,0.003653719634447048
0.8797916666666666,2.0087021206562463,0.0025200917451076357
0.8938333333333334,1.8198140015025126,0.0010975120397112006
0.907875,1.6449391266062932,0.0002215925195839056
0.9219166666666666,1.487881632932165,0.0014218628826824758
0.9359583333333333,1.345499594468548,0.002720667509690871
0.95,1.2145439720033944,0.002379583848331261
1.0083333333333333,0.8204046225347897,0.004597523685868684
1.0666666666666667,0.5715439764966224,0.006435444716824455
1.125,0.4214738868324943,0.008476225997525389
1.1833333333333333,0.31703549336806924,0.009325168611770747


==> anc/ArKCl1.76_mass_ev.csv <==
1.0,0.7767721002403175,0.6036807579243014,0.6023618297056871
1.625,0.7885415361539504,0.6124312804169925,0.6116600625773941
2.25,0.8023873752496408,0.6229946538742925,0.6224843648262238
2.875,0.8145935648961216,0.6323672911338506,0.6320016132505943
3.5,0.8245378458148288,0.6400263019658342,0.6397450699781765
4.125,0.8326081209157493,0.6462551254809916,0.6460229950461409
4.75,0.8375085484177738,0.6500388686661596,0.6498355994270313
5.375,0.8402890161963347,0.652186871630551,0.6519981427644362
6.0,0.8401089458040057,0.6520380024864935,0.6518628775996467
6.7,0.8368510337703978,0.6495142548896679,0.6493328113902812
7.4,0.830771256922029,0.6448070507036808,0.644609758295815
8.1,0.8223790630529291,0.6383112718852072,0.6380897127988364
8.8,0.8119059517476467,0.6302077650615091,0.6299522388749015
9.5,0.799577019937422,0.6206720708045778,0.6203727158802446
10.2,0.7863946309834122,0.6104812036668266,0.6101290572688811
10.899999999999999,0.7714881042644038,0.5989633767960447,0.5985449463505017
11.6,0.7570913395965007,0.5878499353553142,0.5873549112090438
12.3,0.7416525783683572,0.5759318389783649,0.5753589554621613
13.0,0.7257170948966143,0.5636422616126386,0.56296985350373
13.7,0.7110387522384684,0.5523284097851883,0.5515574639751606
14.399999999999999,0.6959536592345923,0.540689159959451,0.5398331797533692
15.1,0.6834631668620313,0.5310518846810341,0.5301135926522478
15.799999999999999,0.6702784114839122,0.5208523509750469,0.5198564702332705
16.5,0.6637934312149644,0.5158634636051094,0.5148026895040989
17.2,0.6553903454414995,0.5093558399633126,0.5082487368601908
17.9,0.6476081659090545,0.5033826635984704,0.5021715690683476
18.6,0.645379535536275,0.5016905628964139,0.5004346506753423
19.299999999999997,0.6408599095812096,0.49824404299041347,0.4968881452098096
20.0,0.6370155202217324,0.4947867051331473,0.49411033882206346
24.0,0.6426150763903377,0.49922785472005177,0.4984132025891501
28.0,0.649349992480638,0.504501087694326,0.5036114407655294
32.0,0.6518610458606027,0.5064978847539309,0.50553857546459
36.0,0.6527030980363496,0.5072001869360996,0.5061514553494229
40.0,0.6530196784283817,0.5074950948862705,0.506395144576191
44.0,0.6540254649492085,0.5083356474333894,0.5071594300450579
48.0,0.6553412870719905,0.50941021437231,0.5081589408381069
52.0,0.6528159113882789,0.5075135336077214,0.5061510442188897
56.0,0.6548734538898704,0.5091693566786526,0.5077426704312722
60.0,0.6539987616744667,0.5083319517219373,0.5071092382933151
66.66666666666667,0.6522659773869569,0.5071168539229794,0.50570813182236
73.33333333333333,0.6556989739259745,0.5098567976437978,0.5083439551237066
80.0,0.6548845107671095,0.5093633327126229,0.5076263902075056
86.66666666666667,0.6538855228399403,0.5087846808139916,0.5068178714550661


==> anc/ArKCl1.76_mass_width.csv <==
0.276,0.005477875432630611,0.00019024090665704495
0.2900416666666667,0.01119283592190704,0.00021032962586875576
0.30408333333333337,0.020425355351615014,0.0002797558080573784
0.318125,0.03200039512832033,0.000332084019396888
0.33216666666666667,0.044036301387453486,0.00035932767331152475
0.34620833333333334,0.0568451252854926,0.00039625573607539316
0.36025,0.0703484549629678,0.0004254854032816204
0.3742916666666667,0.08405942258216867,0.0004516913493360195
0.38833333333333336,0.09791507805127317,0.0004758007606935105
0.40237500000000004,0.11143441338372019,0.0004886733893887062
0.41641666666666666,0.12475205697145933,0.0005068701020174193
0.4304583333333334,0.13877165235555936,0.000519913987088074
0.4445,0.15260358680813624,0.0005325581419987024
0.4585416666666667,0.1671175509599184,0.000549611133813575
0.47258333333333336,0.1788071429832217,0.00055433537687139
0.486625,0.18954606793617168,0.0005577749178727416
0.5006666666666667,0.19737414694342348,0.0005512218950733733
0.5147083333333333,0.20518898168791316,0.0005552232039141481
0.52875,0.2113852069264806,0.0005562239457432342
0.5427916666666667,0.2185916226557058,0.0005632832602365217
0.5568333333333333,0.22429431310910997,0.0005701941454921988
0.570875,0.22986130356246967,0.0005796789748155344
0.5849166666666668,0.23667987873661203,0.0005938214314729437
0.5989583333333333,0.24336525489079544,0.0006036372336483489
0.613,0.2506903744423528,0.0006131770719765245
0.6270416666666667,0.25632400157613433,0.0006171448893589688
0.6410833333333333,0.2611218131602752,0.0006148937033692866
0.655125,0.2629485130336585,0.0006015534651008397
0.6691666666666667,0.2628644283441689,0.0005844626540932752
0.6832083333333333,0.26443644745979633,0.000567876572879301
0.6972499999999999,0.26324976574020653,0.0005474209442263568
0.7112916666666667,0.2621207367803451,0.0005316839185922071
0.7253333333333334,0.2600157426555419,0.0005196610565603584
0.739375,0.2582451068639024,0.0005214478213203139
0.7534166666666666,0.2559228773179169,0.0005347161883513814
0.7674583333333334,0.2535003455691987,0.0005649808567511132
0.7815,0.2524220363143918,0.0006201447117964347
0.7955416666666667,0.25039498518631326,0.0007015350536828473
0.8095833333333333,0.24935779750619308,0.0008030660339067736
0.8236249999999999,0.2486033012293679,0.000936357426693758
0.8376666666666667,0.2503184505982571,0.0011117208952247312
0.8517083333333333,0.24599479373695826,0.0012749936396232787
0.86575,0.2447342660439748,0.0014653021773427778
0.8797916666666666,0.2447890762221602,0.0017496018471667106
0.8938333333333334,0.24207431211284355,0.0019483523675801887
0.907875,0.24014942741805564,0.0022303288178971304
0.9219166666666666,0.24000286990969896,0.0025748798266333047
0.9359583333333333,0.2370668862858574,0.002922756100167763
0.95,0.23213659552945257,0.0019206125332086785
1.0083333333333333,0.22299279717840598,0.002896726963302746
1.0666666666666667,0.21052582172874545,0.004275053336146165
1.125,0.20390308919126532,0.006591898957329319
1.1833333333333333,0.19401712426280074,0.008516280703316635


==> anc/ArKCl1.76_timedep.csv <==
1.0,1.7941047728061625,0.004049902478486844
1.625,1.9965498532343229,0.002063132487736286
2.25,2.0858755290246926,0.001472804981816392
2.875,2.1375055607511477,0.0010989385313645607
3.5,2.133018697922939,0.0009062083017922522
4.125,2.0728348753426977,0.0007552769711951644
4.75,1.993402688661315,0.0006812943083268033
5.375,1.8921510150508858,0.0005893423977572981
6.0,1.7582114540457707,0.0005049812086717991
6.7,1.6111981569511777,0.0004819159981912496
7.4,1.4506184578491246,0.0004611132871626328
8.1,1.3125691255010288,0.0004617490788988426
8.8,1.1788087906227576,0.0004589965427007477
9.5,1.067094446989287,0.00048242772016641723
10.2,0.9699224049693771,0.00048612826091207797
10.899999999999999,0.8864465728611718,0.0005097172881124606
11.6,0.8106930917758727,0.0005613649906116615
12.3,0.7466571882724347,0.0005768124079412303
13.0,0.6889369760074783,0.0006347914960005851
13.7,0.6357708393663346,0.000667257842292217
14.399999999999999,0.5951062270701466,0.0007310403571556173
15.1,0.5671117700881446,0.0008221979269273041
15.799999999999999,0.5282566328971073,0.0008634327335690357
16.5,0.5113391151414217,0.0009461873679121986
17.2,0.5000376255114249,0.0010779947051027842
17.9,0.4868321216608919,0.001085711721221393
18.6,0.4652321077898493,0.0012010217920154515
19.299999999999997,0.4678189964508906,0.0012341444629728146
20.0,0.4522189947702341,0.0006368017853651865
24.0,0.4580334487031353,0.0008249512532327096
28.0,0.4779171930891226,0.0009776305647401597
32.0,0.4913350164915966,0.0010004895681104459
36.0,0.4940379898282415,0.0009916130914687262
40.0,0.5050284074524033,0.0011391576387779156
44.0,0.5041821435595321,0.0012541097978035992
48.0,0.5028577019064726,0.0013766574204562225
52.0,0.5037796747242236,0.0013910136403141968
56.0,0.4961595321920076,0.0016473712944559311
60.0,0.5168087637921206,0.0011805624349443488
66.66666666666667,0.5025385962641499,0.0013372674165425238
73.33333333333333,0.4945771238631708,0.0015650172555011132
80.0,0.5076446576352425,0.0018551645757890769
86.66666666666667,0.5150827763657886,0.0017796811289688427


==> anc/AuAu1.23_0-10_density_ev.csv <==
1.0,2.630249898589065,0.42495813164802404,0.4190483832982621
1.625,2.894119009760705,0.4654608258785038,0.46197174442877414
2.25,3.1494523840338884,0.505501557976309,0.503268147739869
2.875,3.3560073490723212,0.538109817802671,0.536495471507437
3.5,3.5415967107336437,0.5675480667818417,0.5662912940024842
4.125,3.7000789302176074,0.5927236978588395,0.5917211476611483
4.75,3.8376165669357967,0.6146228179354271,0.6137740836085164
5.375,3.9566077252874474,0.6335869509887538,0.6328408466024489
6.0,4.068163703376143,0.6513480603136392,0.65072261021013
6.7,4.171484130397116,0.6678411548982083,0.6672714238721075
7.4,4.25505646070409,0.6811843404075587,0.680653487681502
8.1,4.321950599665764,0.6918687532071095,0.6913639309265378
8.8,4.375760295758303,0.7004661220342311,0.6999780971826222
9.5,4.40505481485379,0.7051472178590993,0.7046664384345157
10.2,4.420537875561303,0.7076229505632858,0.7071433405176939
10.899999999999999,4.413162166215699,0.7064454684668742,0.7059619252385683
11.6,4.371534376932982,0.6997896910186714,0.6992985414318176
12.3,4.297082470978063,0.6878820797487766,0.6873839708826279
13.0,4.192613786019709,0.6711759394826305,0.670665417779791
13.7,4.0441987686707686,0.6474368552638572,0.6469169538964883
14.399999999999999,3.8593753166791984,0.6178695881608698,0.6173432862652277
15.1,3.639947555102032,0.5827648555510401,0.5822326350024872
15.799999999999999,3.397031249812118,0.5439030548066662,0.5433649931226436
16.5,3.147918787018209,0.5040428489423119,0.5035085435775266
17.2,2.8971634410075855,0.46392332429226546,0.4633893802507098
17.9,2.6573359991599683,0.4255479226572682,0.42501753961390243
18.6,2.4331893174123946,0.3896804007270978,0.38915539487325956
19.299999999999997,2.2313642440511727,0.3573912747886679,0.35686496788003036
20.0,1.7934303975992965,0.2871290709976558,0.28687643568296667
24.0,1.2378956832361718,0.1982740954278878,0.19798075734283274
28.0,0.9856191632788724,0.157979183486313,0.15760387804028717
32.0,0.9015502963840505,0.14464065756455774,0.14413455748322204
36.0,0.9105920009535214,0.14621435107950453,0.14553737744000747
40.0,0.9616443049327353,0.1544579541234849,0.15368450864826438
44.0,0.9933879712580257,0.1595739774266303,0.1587283771420714
48.0,1.0170307971197576,0.1633987121958431,0.1625031478781781
52.0,1.0183827240420271,0.16359488316751986,0.16269890107127102
56.0,1.0307199153992395,0.16570638592133488,0.1646290169009771
60.0,1.0306998511080332,0.16550867453769214,0.1646763681396141
66.66666666666667,1.0404977875344352,0.16711857671669839,0.16621115991741522
73.33333333333333,1.0431288763747883,0.16767654039864208,0.1665852727890351
80.0,1.0344358302238805,0.1663255106141267,0.1651894435000739
86.66666666666667,1.0395926942090397,0.1672649781853305,0.1659388006921209


==> anc/AuAu1.23_0-10_density_width.csv <==
0.0,0.2527532724379296,0.0010869633050939566
0.4605263157894736,0.5458783729802655,0.000611246989956484
0.9210526315789472,0.5621314815999643,0.0002597947043628121
1.3815789473684208,1.0251280857464409,0.0002941635744994373
1.8421052631578945,1.4615501442069263,0.00035619612926332767
2.302631578947368,1.8445516935848236,0.0004150750730316125
2.7631578947368416,2.3114477662526096,0.0005096414218245131
3.2236842105263155,2.717277108331181,0.0006322553657648494
3.684210526315789,3.0435878047015463,0.0007719534546703011
4.144736842105263,3.2917409484110105,0.0009475108435522683
4.605263157894736,3.4741126838817107,0.001156714205423167
5.065789473684211,3.5869498772735806,0.0014167079988179438
5.526315789473683,3.7115110967902107,0.0017324083309854796
5.986842105263157,3.7701934873573584,0.0021318259521542295
6.447368421052631,3.872763405766923,0.002736259169466772
6.907894736842104,3.9135177671241292,0.00354842258588077
7.368421052631578,4.101820719536843,0.004777881163850524
7.828947368421052,4.155778716460592,0.006666691782037816


==> anc/AuAu1.23_0-10_mass_broad.csv <==
0.276,-0.006237220845682807,0.0005258808278945264
0.2900416666666667,0.002105163063376648,0.0005527032910335489
0.30408333333333337,0.015648560902734084,0.0007280483020668933
0.318125,0.028850857389582076,0.0008133291894430208
0.33216666666666667,0.04517630931653217,0.0009209222472139533
0.34620833333333334,0.05942366405247706,0.0009674632627173222
0.36025,0.07690867469038142,0.001032616362585491
0.3742916666666667,0.09343222559569118,0.0010619838577432697
0.38833333333333336,0.11304275515818092,0.0011369677836736735
0.40237500000000004,0.13275820870371938,0.0011906191824756509
0.41641666666666666,0.15372690925697854,0.001230345834623604
0.4304583333333334,0.17385164356898536,0.0012537242404256803
0.4445,0.19398646952785864,0.001276922604882202
0.4585416666666667,0.2138516950091558,0.0012876537391196849
0.47258333333333336,0.2291420587436094,0.0012925983184799673
0.486625,0.23995986894514945,0.0012811796507116466
0.5006666666666667,0.24968424735011388,0.0012556615018869458
0.5147083333333333,0.2525739280922192,0.0012531391423036674
0.52875,0.25305108093533235,0.0012261263620521826
0.5427916666666667,0.25574719050716666,0.0012215689188008996
0.5568333333333333,0.256947320441009,0.0012157101218121585
0.570875,0.25847821342243293,0.0012318485481035322
0.5849166666666668,0.25726905584872295,0.0012187802721132345
0.5989583333333333,0.2572435799452444,0.001214358260642755
0.613,0.25703125764391366,0.001221971200157167
0.6270416666666667,0.2549138536374753,0.0011836254237112486
0.6410833333333333,0.2514235157916903,0.0011591209315762044
0.655125,0.24712691271569895,0.0011210954503689116
0.6691666666666667,0.24055236378262929,0.0010800357594301692
0.6832083333333333,0.2327116663816129,0.0010232363830624863
0.6972499999999999,0.2226834080425379,0.0009851336485628707
0.7112916666666667,0.21311856823493894,0.0009300309367936232
0.7253333333333334,0.2025957073786616,0.0008862400820874199
0.739375,0.19119645375760763,0.0008665569281704926
0.7534166666666666,0.17974625961367527,0.0008767754605046651
0.7674583333333334,0.17256586458186263,0.0009069262342022538
0.7815,0.1643123851679627,0.0009964847377220885
0.7955416666666667,0.1598998577107207,0.001121022890791261
0.8095833333333333,0.15091570983010685,0.0012867976996201996
0.8236249999999999,0.14599857680148579,0.0014355377086944087
0.8376666666666667,0.14150969312458977,0.0016747439686828182
0.8517083333333333,0.1327543688178522,0.0019478163579746137
0.86575,0.12601063190867862,0.0023420945811811764
0.8797916666666666,0.11881565689066034,0.0026734148620358314
0.8938333333333334,0.11563236702440474,0.0030265987415718214
0.907875,0.11395552208518281,0.0034385155187183604
0.9219166666666666,0.101412411892978,0.0038812776303711904
0.9359583333333333,0.09993863678686399,0.004527502665477918
0.95,0.08890426645923777,0.0027903515273078943
1.0083333333333333,0.06661863190730147,0.004385988014332203
1.0666666666666667,0.05025428859930267,0.006089903186038204
1.125,0.03695008882994574,0.008279955493550787
1.1833333333333333,0.016835238790673474,0.015335370347661716


==> anc/AuAu1.23_0-10_mass_dyn.csv <==
0.276,0.002219735673864786,9.216846926418678e-05
0.2900416666666667,0.005014304422779764,0.0001102564854886379
0.30408333333333337,0.010839835892738877,0.0001647380753689349
0.318125,0.018393335553076984,0.00020807611838717576
0.33216666666666667,0.029170775324233213,0.000265361923178656
0.34620833333333334,0.041605650448523365,0.00031297785651078833
0.36025,0.05830243313018151,0.0003731531463723475
0.3742916666666667,0.07787957328389888,0.00042675990966812986
0.38833333333333336,0.10302437045256271,0.0005041472569053997
0.40237500000000004,0.13277662761260697,0.0005779432226210963
0.41641666666666666,0.1684430402928609,0.0006465987728717307
0.4304583333333334,0.20907274960630873,0.000705410566518572
0.4445,0.2555950456996702,0.0007578506668102105
0.4585416666666667,0.30802145827326993,0.0007918247691487507
0.47258333333333336,0.36275741400881784,0.0008154140579849769
0.486625,0.41968386083708176,0.0008221150677963686
0.5006666666666667,0.48168097822871925,0.0008033714141747382
0.5147083333333333,0.5439183958977535,0.0008017027402029375
0.52875,0.6105349521127024,0.000773691752971637
0.5427916666666667,0.6858075173560565,0.0007245888348132827
0.5568333333333333,0.7668593349767762,0.0006496531562085987
0.570875,0.8552348844587084,0.0005435546763462293
0.5849166666666668,0.9492912305116321,0.0003948180695283968
0.5989583333333333,1.0511480326372378,0.00018863155850985618
0.613,1.159461076686975,7.776355417253758e-05
0.6270416666666667,1.274076747358076,0.0003887978805134913
0.6410833333333333,1.3953802923227892,0.0007514580205389987
0.655125,1.5228936438527854,0.001156377044130346
0.6691666666666667,1.6588303985724902,0.0015979366585108742
0.6832083333333333,1.8024597283789214,0.0020506686251104906
0.6972499999999999,1.9569656310309709,0.0025772352268382107
0.7112916666666667,2.1126810514963075,0.0030733267514290695
0.7253333333333334,2.271214113736404,0.003598918420574092
0.739375,2.428619882770646,0.004211065973604914
0.7534166666666666,2.5733977679518936,0.004935855092644798
0.7674583333333334,2.660068114219151,0.005549071323692713
0.7815,2.719331586151902,0.006382263655570492
0.7955416666666667,2.7049272386728354,0.007003771839449634
0.8095833333333333,2.687405490274148,0.007683331657411743
0.8236249999999999,2.5990640263394225,0.007616515601562993
0.8376666666666667,2.4793481276643616,0.007511375034803296
0.8517083333333333,2.36104021327707,0.007087256645295442
0.86575,2.2139506428042663,0.0064191667374631145
0.8797916666666666,2.059051732880009,0.0050348667192976265
0.8938333333333334,1.894644975110739,0.003504708078601477
0.907875,1.737781141843109,0.001999885611411476
0.9219166666666666,1.5940550686184392,0.00018043270215161494
0.9359583333333333,1.4574162333992182,0.0017803571957693218
0.95,1.3251656673965617,0.0022485208809290506
1.0083333333333333,0.9025470760459903,0.006190814315098437
1.0666666666666667,0.6359647413773887,0.008541732106911538
1.125,0.4663708478182137,0.01026515125099703
1.1833333333333333,0.34162123616298623,0.01667394173067453


==> anc/AuAu1.23_0-10_mass_ev.csv <==
1.0,0.7014333306060109,0.5494082056432024,0.5423651971748853
1.625,0.7422870695292011,0.5792639579990666,0.5747555713030212
2.25,0.7655043831804925,0.5959127128174223,0.5932252290484575
2.875,0.7814398190967209,0.607602977534524,0.6058218087098785
3.5,0.7970517222102376,0.6193447253509563,0.6180897540194489
4.125,0.8069427318121432,0.6268095316007622,0.6258699901607446
4.75,0.8138346229303223,0.6320260067257647,0.6312805508978944
5.375,0.8187955187310466,0.6357856649758908,0.63517437226372
6.0,0.8232404152515821,0.6391502588311613,0.6386685541893896
6.7,0.8268330076317606,0.641892311298507,0.6414778651490207
7.4,0.8292411874263258,0.6437288615781389,0.6433642568716742
8.1,0.8313000576756178,0.6453044848154033,0.6449732614788728
8.8,0.8320183957135815,0.6458445791518652,0.645539360754696
9.5,0.8331650013998841,0.6467220702992821,0.6464360089967786
10.2,0.8336570822658257,0.647095459224776,0.6468226295863906
10.899999999999999,0.833417571532826,0.6469051990527035,0.6466383295072202
11.6,0.8328878506623646,0.6464921351021345,0.646228843470514
12.3,0.8317329968515622,0.6455960995910319,0.6453324864676286
13.0,0.8298734060958863,0.6441564687916973,0.6438882985135159
13.7,0.8273338124815109,0.6421913150794601,0.6419147111014478
14.399999999999999,0.8250023502958375,0.6403902270620774,0.6401012131369128
15.1,0.8216352591223319,0.637789749377582,0.6374822681689346
15.799999999999999,0.8174022985281867,0.6345194024129784,0.6341917138235839
16.5,0.8125542543270025,0.6307771183507419,0.6304196645212695
17.2,0.8070898712300589,0.6265612636440994,0.6261699148582842
17.9,0.8008360737673357,0.6217359437597495,0.6213049749568672
18.6,0.7953102587388847,0.6174809019004758,0.617003993300638
19.299999999999997,0.7882492118465897,0.6120402790675049,0.6115072027691495
20.0,0.7650188943119504,0.5938740679892609,0.5935565744706686
24.0,0.7086111795521008,0.5503277181844162,0.5497143935232748
28.0,0.6502298885646586,0.5052522417924631,0.5043092442378999
32.0,0.6147430734536082,0.4779982840774618,0.476604336374876
36.0,0.6109981336493602,0.47545414021124505,0.4734967357969276
40.0,0.622099360076395,0.4842981550706196,0.48193475294795235
44.0,0.6351861373922324,0.49466493520923677,0.4920478372973218
48.0,0.6427427629282726,0.500595838560778,0.4978287547479326
52.0,0.6522498669924687,0.5081050976834932,0.5052565777951099
56.0,0.6484904815569754,0.5053381914027879,0.5020577646923807
60.0,0.6556842126681327,0.5105916455531825,0.5080087902651882
66.66666666666667,0.6527273277526909,0.5084116434563727,0.5055702781399495
73.33333333333333,0.6517512450503253,0.5078206591809733,0.5047269262517039
80.0,0.6499845086057195,0.5067661682185683,0.5033450165131439
86.66666666666667,0.6548429418574174,0.5109584882874205,0.5067460925711983


==> anc/AuAu1.23_0-10_mass_width.csv <==
0.276,0.009409760928446996,0.0005258808278945264
0.2900416666666667,0.018672274200121297,0.0005527032910335489
0.30408333333333337,0.03556243481482355,0.0007280483020668933
0.318125,0.053297057556985133,0.0008133291894430208
0.33216666666666667,0.0748354208061196,0.0009209222472139533
0.34620833333333334,0.09467927543628347,0.0009674632627173222
0.36025,0.11795169257980087,0.001032616362585491
0.3742916666666667,0.1403230982975104,0.0010619838577432697
0.38833333333333336,0.16575194243442692,0.0011369677836736735
0.40237500000000004,0.1911938475453836,0.0011906191824756509
0.41641666666666666,0.21775431846076593,0.001230345834623604
0.4304583333333334,0.24330734654563946,0.0012537242404256803
0.4445,0.26868839974030573,0.001276922604882202
0.4585416666666667,0.2936066739945175,0.0012876537391196849
0.47258333333333336,0.31375128887129566,0.0012925983184799673
0.486625,0.3292229613275985,0.0012811796507116466
0.5006666666666667,0.34340215816202946,0.0012556615018869458
0.5147083333333333,0.3505510757401528,0.0012531391423036674
0.52875,0.35509684568591604,0.0012261263620521826
0.5427916666666667,0.3616769473889231,0.0012215689188008996
0.5568333333333333,0.3665831192041881,0.0012157101218121585
0.570875,0.37164919197713453,0.0012318485481035322
0.5849166666666668,0.37381165315455583,0.0012187802721132345
0.5989583333333333,0.3770015989067916,0.001214358260642755
0.613,0.3798558168505553,0.001221971200157167
0.6270416666666667,0.38066325782844956,0.0011836254237112486
0.6410833333333333,0.37996306804314534,0.0011591209315762044
0.655125,0.3783286860338394,0.0011210954503689116
0.6691666666666667,0.3742949456735584,0.0010800357594301692
0.6832083333333333,0.3688798867753619,0.0010232363830624863
0.6972499999999999,0.3611680584656331,0.0009851336485628707
0.7112916666666667,0.3538161181926916,0.0009300309367936232
0.7253333333333334,0.34540802240277513,0.0008862400820874199
0.739375,0.3360305184025129,0.0008665569281704926
0.7534166666666666,0.32651390777344996,0.0008767754605046651
0.7674583333333334,0.32118351879216256,0.0009069262342022538
0.7815,0.3147008060100829,0.0009964847377220885
0.7955416666666667,0.3119839040133129,0.001121022890791261
0.8095833333333333,0.3046241100412475,0.0012867976996201996
0.8236249999999999,0.3012637116585399,0.0014355377086944087
0.8376666666666667,0.2982673895649785,0.0016747439686828182
0.8517083333333333,0.2909437049372648,0.0019478163579746137
0.86575,0.2855737526740907,0.0023420945811811764
0.8797916666666666,0.27969760024553847,0.0026734148620358314
0.8938333333333334,0.2777808999761975,0.0030265987415718214
0.907875,0.2773209863355016,0.0034385155187183604
0.9219166666666666,0.26594757855469514,0.0038812776303711904
0.9359583333333333,0.26559856972649853,0.004527502665477918
0.95,0.25564619380493,0.0027903515273078943
1.0083333333333333,0.2374405305285745,0.004385988014332203
1.0666666666666667,0.22457803090823336,0.006089903186038204
1.125,0.21429859289402303,0.008279955493550787
1.1833333333333333,0.19681205502222662,0.015335370347661716


==> anc/AuAu1.23_0-10_timedep.csv <==
1.0,2.422002984973618,0.01641714327265309
1.625,2.850122173903023,0.010238029745313909
2.25,2.861754173520525,0.006879599553959696
2.875,2.92839990754285,0.006549026729019873
3.5,3.0844544660327218,0.003504915452023657
4.125,3.0438371061701983,0.0027644767464478776
4.75,3.0983378501141186,0.0024526883468722915
5.375,3.0891224897745784,0.0026132916066056865
6.0,3.1153809389929465,0.0015497734066401447
6.7,3.085790935354079,0.0016168164455275483
7.4,3.0893775002533896,0.0013826515166946922
8.1,3.0464110156501003,0.0011659580034409504
8.8,3.0187620025661137,0.0013343817671581145
9.5,2.9454422191379015,0.0012524781991858824
10.2,2.8907229436390254,0.0012317489726339273
10.899999999999999,2.812662296987459,0.0011776942863004614
11.6,2.7312385858538737,0.001149133384653537
12.3,2.6448612564465184,0.001122788580114959
13.0,2.517351304800318,0.001221300644842846
13.7,2.425041173906016,0.0010544426588829882
14.399999999999999,2.286614127267643,0.001208683947728852
15.1,2.149909260281615,0.0011486353335636158
15.799999999999999,2.001184132080744,0.0012107272625425055
16.5,1.8792499733335377,0.001128666444745202
17.2,1.7306146366372857,0.0011366340667053872
17.9,1.59725802530813,0.0011692025817773809
18.6,1.4537813505899149,0.0012028737428326347
19.299999999999997,1.3427612093340697,0.001163370631204107
20.0,1.0734743772927462,0.0005215089135494759
24.0,0.6948305108734442,0.0006050904771177766
28.0,0.4827468203681372,0.0007624585789957964
32.0,0.3911168933304322,0.0009518061195503352
36.0,0.3663348671633124,0.0012794238728688245
40.0,0.3713531695624088,0.0018470835242222516
44.0,0.36901835786187587,0.002164302438880155
48.0,0.4008193483028034,0.0027783488408153582
52.0,0.4882774492959892,0.0031425633616834208
56.0,0.4037383519137945,0.0038521152114395626
60.0,0.466006611533408,0.0038420777881821144
66.66666666666667,0.5017936401484449,0.0031688480769581457
73.33333333333333,0.4758330563754758,0.0038408125684073523
80.0,0.4423289738645908,0.004212992884991513
86.66666666666667,0.5025437560497236,0.004295430996618313


==> anc/AuAu1.23_10-20_density_ev.csv <==
1.0,2.3425037112068963,0.3817160657982445,0.37221326355297274
1.625,2.5960001032214155,0.41899200126204916,0.4136117697588253
2.25,2.8348028417020625,0.4561216765848633,0.4524491716850968
2.875,3.0460616549839785,0.4890918627797835,0.48667826214353305
3.5,3.2496051779924873,0.5212152434396319,0.5194003335343993
4.125,3.4054284296811947,0.5458633823261692,0.5444581515319536
4.75,3.541192007291366,0.5673921515307375,0.5662689645532855
5.375,3.6516664428910475,0.5849502675230493,0.5839890709395853
6.0,3.7562278720495015,0.6015620062897418,0.6007654958200973
6.7,3.842371015835137,0.6152901839312431,0.614571965969382
7.4,3.906112743810678,0.6254488256132493,0.6247853971322417
8.1,3.95655042341465,0.6334938539316086,0.6328617852012819
8.8,3.9875462404044417,0.638439485504413,0.637829079336627
9.5,3.993091195892689,0.6393207393820141,0.6387174034119006
10.2,3.9753360423678386,0.6364763627541936,0.635877876454079
10.899999999999999,3.9404645058276158,0.6308952617454988,0.6302999664616001
11.6,3.8680661607489633,0.6193123183704382,0.6187154296342496
12.3,3.7658734090760273,0.6029660352003098,0.6023618924001797
13.0,3.636108686025863,0.5822076865803346,0.5815979867853607
13.7,3.4772259303936814,0.5567882799654924,0.5561768381316513
14.399999999999999,3.2864710846615193,0.5262698831839892,0.5256570560695603
15.1,3.0821861526016536,0.4935853636140519,0.4929699448135529
15.799999999999999,2.857431337540006,0.45761978923609564,0.4570105148338834
16.5,2.635593231642093,0.42213081362728344,0.4215179714345749
17.2,2.429981413450985,0.3892296605554153,0.3886197602079114
17.9,2.2326436976606496,0.3576580250908779,0.3570443404703097
18.6,2.0544927255030796,0.3291631461946893,0.3285372386874484
19.299999999999997,1.8987938841882603,0.3042601927643127,0.30362119255938214
20.0,1.5654726514005617,0.250709273392688,0.250382081365701
24.0,1.1554631841157905,0.1851909312785066,0.18475240048939878
28.0,0.9883996090951644,0.15859865888254157,0.15799734069288865
32.0,0.9357142677248678,0.15034190654275884,0.14953538835022034
36.0,0.9576116500707643,0.15398786144483514,0.15298913825908175
40.0,0.9719705076121795,0.15634782373733663,0.1552601064137588
44.0,1.0129012418500407,0.16292886699802756,0.16171197768621315
48.0,1.012103712997847,0.16286321127180406,0.16160297398604523
52.0,1.0256557675709,0.16511951493705723,0.1637572740526404
56.0,1.0389593646148034,0.16729361444546897,0.16583268393514922
60.0,1.028287326195773,0.16537833038221772,0.16418323572287624
66.66666666666667,1.032386287044073,0.1662658271538459,0.16476631749592754
73.33333333333333,1.0324287404499153,0.16623952034441683,0.16477968476642008
80.0,1.0382013450782996,0.16736509003851333,0.16562327206157174
86.66666666666667,1.0373317038461538,0.16731967675605053,0.1653930793873566


==> anc/AuAu1.23_10-20_density_width.csv <==
0.0,0.24813630830270997,0.0016007506432082457
0.4605263157894736,0.5305426466329557,0.0008171972705638051
0.9210526315789472,0.5768721240292887,0.0003633548024146464
1.3815789473684208,1.0739259361218734,0.00040959625291025337
1.8421052631578945,1.5610252186028566,0.000500227439648966
2.302631578947368,1.9511241516625872,0.0005804893753558888
2.7631578947368416,2.391246460451204,0.000703723088101308
3.2236842105263155,2.761065870557765,0.0008641762553534445
3.684210526315789,3.016031397519993,0.0010743463163440852
4.144736842105263,3.212809252028575,0.0013348697278572671
4.605263157894736,3.3743083278405086,0.001641238199280732
5.065789473684211,3.4908108376084184,0.0020599153681089316
5.526315789473683,3.589644529179071,0.0026596394763752826
5.986842105263157,3.736814674406697,0.0033941644337115422
6.447368421052631,3.8548395913431386,0.0046514863398066375
6.907894736842104,4.032335330782252,0.006406864916212091
7.368421052631578,4.224459992462696,0.009875865295608289
7.828947368421052,4.499850382936172,0.014851137533580427


==> anc/AuAu1.23_10-20_mass_broad.csv <==
0.276,-0.007289031761738006,0.0006399204154998398
0.2900416666666667,0.0031655908778001514,0.0008575819164614158
0.30408333333333337,0.012924619398453335,0.000892982522787229
0.318125,0.029076440144454083,0.001134245600437302
0.33216666666666667,0.040439570517153814,0.0011529781993255223
0.34620833333333334,0.05530910114364624,0.0012454402817175957
0.36025,0.07040301259133244,0.0013156414533975242
0.3742916666666667,0.08861512255332972,0.001434120931361519
0.38833333333333336,0.10520394959903288,0.001446409657988516
0.40237500000000004,0.12651532682701777,0.0015367612465671584
0.41641666666666666,0.1423761660505458,0.0015626636435622306
0.4304583333333334,0.15950387282120032,0.0015831925855053137
0.4445,0.18192975105529752,0.0016460915330083982
0.4585416666666667,0.20157279482677531,0.0016548973453593858
0.47258333333333336,0.21447113452174124,0.0016542865924981105
0.486625,0.2288103367602771,0.0016616054800069888
0.5006666666666667,0.23477643799529482,0.001618009302552189
0.5147083333333333,0.23868508840125463,0.0015998162749677686
0.52875,0.23747604175494358,0.0015997306335831932
0.5427916666666667,0.23825524132028136,0.0015916756665773095
0.5568333333333333,0.24016442771859947,0.0015697804098347425
0.570875,0.2391480569717387,0.0015700246730457417
0.5849166666666668,0.2422190106133683,0.0015916420401898914
0.5989583333333333,0.2365428881880708,0.0015852807992439702
0.613,0.23922652005740808,0.0015511787723801011
0.6270416666666667,0.23734581952023046,0.0015582026077435084
0.6410833333333333,0.23619834992329772,0.001514008631081611
0.655125,0.23220385739280217,0.001474086271565107
0.6691666666666667,0.22426831036837003,0.0014235453738264368
0.6832083333333333,0.21845594184615752,0.00134991449188506
0.6972499999999999,0.20757294288533235,0.0013182282823964114
0.7112916666666667,0.19786689567896423,0.0012379484538268925
0.7253333333333334,0.18783533227805796,0.001206753605385502
0.739375,0.17970237944861095,0.0011768547528501205
0.7534166666666666,0.16805479654035152,0.0011777980803200966
0.7674583333333334,0.1610502712124504,0.0012290520461481274
0.7815,0.15356316588534946,0.0013212835995064748
0.7955416666666667,0.14785500686765748,0.001491385436162263
0.8095833333333333,0.14315670758541013,0.0017149934380028089
0.8236249999999999,0.135694877563361,0.002000898901646312
0.8376666666666667,0.12675787122019072,0.002331047934875279
0.8517083333333333,0.12299526476347483,0.002631417407471524
0.86575,0.12640741063960126,0.003162477077247662
0.8797916666666666,0.10948118002963067,0.003549652013625096
0.8938333333333334,0.10800428625950312,0.004308617942249966
0.907875,0.09303684296634782,0.004489085604146839
0.9219166666666666,0.09882182165862113,0.005622086470914351
0.9359583333333333,0.09867937156594647,0.006428020212185321
0.95,0.0872463278056897,0.004282433361454476
1.0083333333333333,0.057712815604583634,0.006361449957502949
1.0666666666666667,0.052260329949185114,0.008490763094564986
1.125,0.02677912338898858,0.014336186771202892
1.1833333333333333,0.006679125523749274,0.018441200442602335


==> anc/AuAu1.23_10-20_mass_dyn.csv <==
0.276,0.001947756563170679,0.00011215734144881714
0.2900416666666667,0.005234853051451176,0.0001710689057610996
0.30408333333333337,0.009889019427995355,0.00020209852315268342
0.318125,0.018247382483047615,0.00029016854163237756
0.33216666666666667,0.02700202166642837,0.00033254036833431724
0.34620833333333334,0.039331110389786886,0.0004033786961464491
0.36025,0.05446671369487025,0.0004766653948025619
0.3742916666666667,0.07435956686768516,0.0005778069428381753
0.38833333333333336,0.09714258765669675,0.0006449594429052508
0.40237500000000004,0.12712814015286744,0.0007503280768884368
0.41641666666666666,0.15841829619991316,0.0008323699848380177
0.4304583333333334,0.195691690131772,0.0009099813859394261
0.4445,0.24287816269606852,0.0009991350098569331
0.4585416666666667,0.29410875024301014,0.0010468253522744292
0.47258333333333336,0.34580390351463897,0.0010870371798764554
0.486625,0.40490955037890924,0.001106768291011401
0.5006666666666667,0.4627803350556067,0.001098586140274845
0.5147083333333333,0.525120509394345,0.0010928209316148027
0.52875,0.589486167439848,0.0011010943316935766
0.5427916666666667,0.6628501967493229,0.001062678071701842
0.5568333333333333,0.7447534340374193,0.0009663856031682936
0.570875,0.8322162127090944,0.0008568725353594403
0.5849166666666668,0.9304462903126502,0.0006559087882984715
0.5989583333333333,1.0324012426309135,0.0004520304204383245
0.613,1.1456471679660996,7.360017562263621e-05
0.6270416666666667,1.2651380870362166,0.0003487457503039135
0.6410833333333333,1.3908411559242382,0.0008625688794104336
0.655125,1.524384492034034,0.0014367552776853422
0.6691666666666667,1.67049078553873,0.0020637674824924147
0.6832083333333333,1.8188051732713322,0.0027286480258040856
0.6972499999999999,1.9866484575450711,0.00355414624825235
0.7112916666666667,2.1557852353681346,0.004295653366824211
0.7253333333333334,2.3259593180156104,0.005217509573976217
0.739375,2.475707427730546,0.006066384202765157
0.7534166666666666,2.632802133599147,0.007100456152849808
0.7674583333333334,2.724996490720324,0.008084452230236412
0.7815,2.7811712442246055,0.009069289955022182
0.7955416666666667,2.776058095503565,0.010043376759887243
0.8095833333333333,2.7178475272196896,0.010703836339535248
0.8236249999999999,2.6421177194878527,0.011156988285442437
0.8376666666666667,2.5396499847307767,0.011013960400820479
0.8517083333333333,2.380082705686897,0.009738263608664905
0.86575,2.1857007555565953,0.00866941981401861
0.8797916666666666,2.0569825910213493,0.00637895548571596
0.8938333333333334,1.8829586434711052,0.0045612151957689995
0.907875,1.7283743785803827,0.001072233527574885
0.9219166666666666,1.574519855726464,0.0005112939079211425
0.9359583333333333,1.4390957020004302,0.002662415588574412
0.95,1.3073148286944265,0.003571602714122167
1.0083333333333333,0.8742734165864288,0.009662453745412771
1.0666666666666667,0.6319867976039053,0.0117851427570353
1.125,0.44365352635282934,0.018420071644582172
1.1833333333333333,0.32261536449822986,0.020561688133848698


==> anc/AuAu1.23_10-20_mass_ev.csv <==
1.0,0.6904700142196943,0.5453763461732709,0.5319117307571737
1.625,0.7179683944374802,0.5630020181910922,0.5549834726590596
2.25,0.7453620242593333,0.581794805621596,0.5770457786277735
2.875,0.7647762975939905,0.5955430636936125,0.5925300454448404
3.5,0.7831601206122435,0.6090895413655883,0.6071261990995306
4.125,0.793257033009383,0.6165263658396181,0.6150993306480869
4.75,0.8034090779936254,0.6241729457165569,0.623073779274107
5.375,0.81109773980582,0.6299879371026272,0.6291172053645271
6.0,0.8161759472283736,0.6337973931489356,0.6331200226747483
6.7,0.8216535345466764,0.6379763405827366,0.6374051925029227
7.4,0.824906764620526,0.6404541012466508,0.6399544312259033
8.1,0.8266161682710902,0.6417498112302179,0.6412957276399412
8.8,0.8274283149503356,0.6423577734428524,0.6419374487337255
9.5,0.8279085268832731,0.6427161896813701,0.6423175361956271
10.2,0.8280320743727987,0.6428028631009765,0.6424191054043484
10.899999999999999,0.8272506311858966,0.6421926348706776,0.6418148365832731
11.6,0.8265516294254059,0.6416498205458578,0.641272993580685
12.3,0.8249515443090315,0.6404111857973286,0.6400300126273961
13.0,0.8220015867474978,0.6381305922035527,0.637735840072843
13.7,0.8189238977193584,0.6357528608430952,0.6353437936736542
14.399999999999999,0.8151793239604683,0.6328655248676098,0.6324299193490893
15.1,0.810226892429655,0.6290449324673771,0.6285791715248549
15.799999999999999,0.8051211695756646,0.6251099475277166,0.6246046692742528
16.5,0.7986504759704693,0.6201242699976682,0.6195686834235131
17.2,0.7916786304646287,0.6147556012342977,0.6141413773468007
17.9,0.7843116440921091,0.6090887894828677,0.6084036029005301
18.6,0.7748072804990762,0.601774233819534,0.6010086536982441
19.299999999999997,0.7669554444723665,0.5957529235564618,0.5948914321377281
20.0,0.739640166520039,0.5743321603018882,0.5738113774296986
24.0,0.6782801339296154,0.5270348469782082,0.5260903972513317
28.0,0.6304394713358168,0.49021097466754177,0.48878734322333095
32.0,0.607484845906289,0.4728841073640547,0.4707508046137926
36.0,0.6132416651381309,0.47785530691001293,0.4748866631153784
40.0,0.6264523575865715,0.48843013275569286,0.48498368144104914
44.0,0.6276093858963695,0.48964669940037137,0.4857715529236971
48.0,0.6443793181893844,0.5027076783512021,0.4987344204302402
52.0,0.6454471903720748,0.5037101015730562,0.4996545418552736
56.0,0.6494964357460989,0.5069618705011171,0.5026033960920737
60.0,0.6551009755971697,0.5108809189740746,0.5072639516559692
66.66666666666667,0.658635369990286,0.513991273494127,0.5098087081336706
73.33333333333333,0.6577287447709729,0.5134665580339203,0.5090551352870456
80.0,0.6533996113840264,0.5104547487977303,0.5053998690849517
86.66666666666667,0.6525349960348928,0.5102901433223105,0.5042394469562763


==> anc/AuAu1.23_10-20_mass_width.csv <==
0.276,0.008357950012391797,0.0006399204154998398
0.2900416666666667,0.0197327020145448,0.0008575819164614158
0.30408333333333337,0.0328384933105428,0.000892982522787229
0.318125,0.05352264031185714,0.001134245600437302
0.33216666666666667,0.07009868200674124,0.0011529781993255223
0.34620833333333334,0.09056471252745266,0.0012454402817175957
0.36025,0.1114460304807519,0.0013156414533975242
0.3742916666666667,0.13550599525514895,0.001434120931361519
0.38833333333333336,0.1579131368752789,0.001446409657988516
0.40237500000000004,0.184950965668682,0.0015367612465671584
0.41641666666666666,0.20640357525433317,0.0015626636435622306
0.4304583333333334,0.22895957579785445,0.0015831925855053137
0.4445,0.2566316812677446,0.0016460915330083982
0.4585416666666667,0.281327773812137,0.0016548973453593858
0.47258333333333336,0.2990803646494275,0.0016542865924981105
0.486625,0.3180734291427261,0.0016616054800069888
0.5006666666666667,0.3284943488072104,0.001618009302552189
0.5147083333333333,0.33666223604918827,0.0015998162749677686
0.52875,0.33952180650552727,0.0015997306335831932
0.5427916666666667,0.3441849982020378,0.0015916756665773095
0.5568333333333333,0.3498002264817786,0.0015697804098347425
0.570875,0.3523190355264403,0.0015700246730457417
0.5849166666666668,0.3587616079192012,0.0015916420401898914
0.5989583333333333,0.356300907149618,0.0015852807992439702
0.613,0.3620510792640497,0.0015511787723801011
0.6270416666666667,0.36309522371120473,0.0015582026077435084
0.6410833333333333,0.3647379021747527,0.001514008631081611
0.655125,0.3634056307109426,0.001474086271565107
0.6691666666666667,0.35801089225929916,0.0014235453738264368
0.6832083333333333,0.3546241622399065,0.00134991449188506
0.6972499999999999,0.34605759330842756,0.0013182282823964114
0.7112916666666667,0.3385644456367169,0.0012379484538268925
0.7253333333333334,0.3306476473021715,0.001206753605385502
0.739375,0.32453644409351623,0.0011768547528501205
0.7534166666666666,0.3148224447001262,0.0011777980803200966
0.7674583333333334,0.30966792542275035,0.0012290520461481274
0.7815,0.30395158672746964,0.0013212835995064748
0.7955416666666667,0.29993905317024966,0.001491385436162263
0.8095833333333333,0.2968651077965508,0.0017149934380028089
0.8236249999999999,0.2909600124204151,0.002000898901646312
0.8376666666666667,0.28351556766057945,0.002331047934875279
0.8517083333333333,0.28118460088288744,0.002631417407471524
0.86575,0.28597053140501333,0.003162477077247662
0.8797916666666666,0.2703631233845088,0.003549652013625096
0.8938333333333334,0.27015281921129586,0.004308617942249966
0.907875,0.2564023072166666,0.004489085604146839
0.9219166666666666,0.26335698832033827,0.005622086470914351
0.9359583333333333,0.264339304505581,0.006428020212185321
0.95,0.2539882551513819,0.004282433361454476
1.0083333333333333,0.22853471422585667,0.006361449957502949
1.0666666666666667,0.2265840722581158,0.008490763094564986
1.125,0.20412762745306587,0.014336186771202892
1.1833333333333333,0.18665594175530242,0.018441200442602335


==> anc/AuAu1.23_10-20_timedep.csv <==
1.0,2.0782400832027608,0.03487367019409811
1.625,2.8461587074070853,0.020407907533442397
2.25,2.138046461122406,0.05460603204951794
2.875,2.7946879906067323,0.007149164443183024
3.5,2.876810604237432,0.005328156792275845
4.125,2.930254198417513,0.003797998873170679
4.75,2.939314605465515,0.004179815924150945
5.375,2.9455432400241786,0.0025169633391618875
6.0,2.9192353309848142,0.002490941261506085
6.7,2.8843782487187033,0.0018468652213520418
7.4,2.862623801891661,0.0021099921224454915
8.1,2.8581982602775953,0.0015069259161721298
8.8,2.80478750543942,0.0017019909305334376
9.5,2.7538674282656026,0.0015224798012784119
10.2,2.6773203685527487,0.0014459245442025185
10.899999999999999,2.6108820899928067,0.0015999312758866971
11.6,2.5137348932224146,0.0015204550159822815
12.3,2.413536065537023,0.0015514916197334552
13.0,2.3188783578709096,0.001394344627518542
13.7,2.191021076570386,0.0015076481145630057
14.399999999999999,2.0593319523407785,0.0014845660660351128
15.1,1.9359522684752204,0.0013743701360759573
15.799999999999999,1.7871705735177719,0.0014596813180031939
16.5,1.6553195853504303,0.001395022025829601
17.2,1.4961325477119327,0.0015159220104340864
17.9,1.3874705446989997,0.001623024546231836
18.6,1.2592420734652887,0.0015153575735411208
19.299999999999997,1.1599088547554202,0.0015076605738250975
20.0,0.916847303336713,0.0007205644178685991
24.0,0.6087787357750338,0.0008573256481411546
28.0,0.44719701491594877,0.0011868801204328017
32.0,0.3854780252929135,0.0016398818386041904
36.0,0.35808142245048646,0.0021652057787949833
40.0,0.38460544174239003,0.0028157575246112883
44.0,0.36653953393089583,0.003143667182224531
48.0,0.37443494709805897,0.0038958844765993373
52.0,0.4614293824871757,0.003972548575438248
56.0,0.5145829231296651,0.004228939233805576
60.0,0.4951230637412721,0.003612336584190107
66.66666666666667,0.5100274156752513,0.0039638111990008525
73.33333333333333,0.5016473382679868,0.0046584204688964485
80.0,0.4633551105430697,0.0055925423030517354
86.66666666666667,0.5402959123504801,0.005165680709581538


==> anc/AuAu1.23_20-30_density_ev.csv <==
1.0,2.1643795061728395,0.3571712431001372,0.34285252132235944
1.625,2.323221940947242,0.376068728862638,0.37013910763203717
2.25,2.5491633327219367,0.41042347503267057,0.40679593482023757
2.875,2.772347914525692,0.44523240685847637,0.442859532675116
3.5,2.9875015112203864,0.4792056364720494,0.4775156465213361
4.125,3.1493526716560507,0.5047692176197981,0.5035375246593717
4.75,3.2800969207803106,0.5255100690976507,0.5245311983890887
5.375,3.400826965905343,0.5447130265417628,0.5438917244246518
6.0,3.5015784841184816,0.5607214543727067,0.5600609133190525
6.7,3.579258367476021,0.5730942006782199,0.5725131080976051
7.4,3.6385930087250453,0.582550062656334,0.58202102842334
8.1,3.675107016744492,0.58837244951427,0.587871328096885
8.8,3.6858822837866643,0.5900832426906227,0.5896009385410755
9.5,3.674784818622747,0.5882959762597771,0.5878289387824867
10.2,3.643080614373168,0.5832199686073217,0.5827583906027336
10.899999999999999,3.582572824156993,0.5735370022425323,0.5730764246428063
11.6,3.4947927874757476,0.5594950682152359,0.5590316923862066
12.3,3.379253485454458,0.5410073139023519,0.5405459387006829
13.0,3.2334091207223925,0.5176738526259119,0.5172096829850149
13.7,3.064102961180473,0.4905841376196803,0.49012179735367656
14.399999999999999,2.8811805312648877,0.4613164298582864,0.46085385519721045
15.1,2.686804849379019,0.4302178958689504,0.42975393142687124
15.799999999999999,2.4865400787902145,0.3981774445492814,0.3977111483425652
16.5,2.3022779502494997,0.3686987807141749,0.3682273882729605
17.2,2.1239089914264753,0.3401694158954623,0.33968507056922526
17.9,1.96831280404018,0.31528530987224757,0.31478612982826065
18.6,1.8298210552033098,0.2931429235846757,0.2926209017423537
19.299999999999997,1.7032571005869066,0.27291502916317983,0.2723609821330499
20.0,1.4529685660342258,0.23268807576631526,0.23239001932711092
24.0,1.1434779426800905,0.18328564364512617,0.1828346699985752
28.0,1.0129367358028472,0.16253123960832094,0.16191813411142636
32.0,0.9681216023196338,0.15548254951084406,0.15471483643600936
36.0,0.9933922808837891,0.15960020125366972,0.15872623021114313
40.0,1.004847258301931,0.16149422868935048,0.16053370006667123
44.0,1.0197783355805836,0.16390962887892602,0.16288258605346112
48.0,1.0203850674770292,0.16405307122346327,0.1629700629117218
52.0,1.0339201672363283,0.16624368467163086,0.1650838582966309
56.0,1.039226162927981,0.16716585444231782,0.1659273067839627
60.0,1.0398830986475736,0.16711064269534134,0.16608514579216618
66.66666666666667,1.038370211030205,0.16706254373271998,0.16578527097997392
73.33333333333333,1.0280188541666666,0.16542630435188116,0.164123125378807
80.0,1.0348648895348838,0.16660819623833448,0.1652157197806741
86.66666666666667,1.0294644012237764,0.16591854117225013,0.16427087852768235


==> anc/AuAu1.23_20-30_density_width.csv <==
0.0,0.24012723199078292,0.0012865759650239493
0.4605263157894736,0.5263584442236554,0.000695053244285559
0.9210526315789472,0.5835708827846493,0.0003033818116982336
1.3815789473684208,1.1084611333775156,0.0003474234211802344
1.8421052631578945,1.599981403903152,0.0004278591664260761
2.302631578947368,2.0020543331702694,0.0004956528088494747
2.7631578947368416,2.411783439539832,0.000604143260256484
3.2236842105263155,2.7248059662012722,0.0007474428104909043
3.684210526315789,2.9652374654809175,0.0009379375785893468
4.144736842105263,3.1456813564516857,0.0011636667634009063
4.605263157894736,3.2575355080715616,0.0015052876829317898
5.065789473684211,3.4423907970459555,0.0019081642629084818
5.526315789473683,3.5942567399363496,0.0025194884960008197
5.986842105263157,3.8046848153550523,0.0034737766140857038
6.447368421052631,4.031954023471431,0.005032621916481367
6.907894736842104,4.262762600709438,0.007461745675643865
7.368421052631578,4.507397612668118,0.011738068690107737
7.828947368421052,4.808606143893803,0.019039227820575506


==> anc/AuAu1.23_20-30_mass_broad.csv <==
0.276,-0.006471686284801591,0.0006335658691760204
0.2900416666666667,0.0006175446537804996,0.0005829553874257056
0.30408333333333337,0.01147174843758066,0.0007205307156873296
0.318125,0.023639552457689013,0.0008316793042795794
0.33216666666666667,0.037025414456325845,0.00091827443923801
0.34620833333333334,0.05214269230931485,0.001013171660594083
0.36025,0.06541651881510387,0.001060254041047315
0.3742916666666667,0.07990859320913403,0.0011046450716845652
0.38833333333333336,0.09333426997557577,0.0011480721812253416
0.40237500000000004,0.1125101649202363,0.0011928532613785063
0.41641666666666666,0.12871518265931875,0.0012142240177548155
0.4304583333333334,0.14673584903412168,0.0012528135868712079
0.4445,0.16622463061012904,0.0012922270141204186
0.4585416666666667,0.18460948186662013,0.0013381785885734237
0.47258333333333336,0.19825567911500566,0.0013104765771856746
0.486625,0.20842381744520486,0.0013242576255543107
0.5006666666666667,0.2144377929085761,0.0012919156232246293
0.5147083333333333,0.21849481037676566,0.001271332260381811
0.52875,0.2203572552584896,0.0012629923542099657
0.5427916666666667,0.22203011358596803,0.001273478741556074
0.5568333333333333,0.22318404377735684,0.0012806004666801216
0.570875,0.22286490062410053,0.001273489309222915
0.5849166666666668,0.22258680068333997,0.0012818516742240126
0.5989583333333333,0.2217560429409951,0.0012897535946663806
0.613,0.22180429700192633,0.0012818825988175704
0.6270416666666667,0.2203350289706412,0.00127450946838625
0.6410833333333333,0.21856343387437357,0.0012472083027605981
0.655125,0.2146061759741754,0.0012082141790434597
0.6691666666666667,0.20814209641960973,0.0011765982436634291
0.6832083333333333,0.20157062150412203,0.0011174067035527497
0.6972499999999999,0.193437173485841,0.0010876897920407145
0.7112916666666667,0.18617418708652586,0.0010386631829660063
0.7253333333333334,0.17803219854308985,0.0009978989496648777
0.739375,0.16785850944731512,0.0009881346824501017
0.7534166666666666,0.15843989328608785,0.0009830817462858853
0.7674583333333334,0.15151370856767993,0.0010456275198673394
0.7815,0.1421393901301502,0.001145133161566218
0.7955416666666667,0.13695821997738353,0.0012725930648891074
0.8095833333333333,0.13088321673559986,0.0015013331553177405
0.8236249999999999,0.12790808230883102,0.001776311693820289
0.8376666666666667,0.12186057324386318,0.0020854458034942625
0.8517083333333333,0.12209576223894114,0.002339102869182324
0.86575,0.11482194361038822,0.0028529029159390447
0.8797916666666666,0.11010211084604396,0.003181173267301474
0.8938333333333334,0.10379316210690079,0.0037057326998241823
0.907875,0.09821917363782648,0.004184460310258192
0.9219166666666666,0.08951494378541264,0.004834692689958684
0.9359583333333333,0.09477176132423071,0.005443258701882918
0.95,0.07738950160339272,0.003501335157422842
1.0083333333333333,0.06068036874379262,0.0054025515818641
1.0666666666666667,0.04918434384815143,0.008496383936402731
1.125,0.03225354009054979,0.012481201355977455
1.1833333333333333,0.005599995872795138,0.01739912225034534


==> anc/AuAu1.23_20-30_mass_dyn.csv <==
0.276,0.0021153906242634118,0.00011104228071844291
0.2900416666666667,0.004510336053385764,0.00011629718379508218
0.30408333333333337,0.009350880172903033,0.0001630857229325071
0.318125,0.016222337440696788,0.00021290666388117926
0.33216666666666667,0.02541798543930368,0.0002650166076870265
0.34620833333333334,0.03756151505617806,0.0003284360769151751
0.36025,0.05150637875718768,0.0003848641582800264
0.3742916666666667,0.06894084068372996,0.0004470590700892941
0.38833333333333336,0.08911505585481126,0.0005160250220945686
0.40237500000000004,0.1167191959025015,0.0005896739885412214
0.41641666666666666,0.14708072116533893,0.0006567132948508168
0.4304583333333334,0.1838608561313376,0.0007331000325793591
0.4445,0.22756808061692785,0.00080641477987416
0.4585416666666667,0.27658561309745006,0.0008784830662815113
0.47258333333333336,0.3277878745968518,0.0008988308516469673
0.486625,0.3821248730020787,0.0009412071375805641
0.5006666666666667,0.4389514214935428,0.0009470589181359131
0.5147083333333333,0.500519484491558,0.0009503031915030708
0.52875,0.5669644242225239,0.0009513621125367833
0.5427916666666667,0.6407572695963496,0.0009421807007960926
0.5568333333333333,0.7220866963337966,0.000899855642549072
0.570875,0.8106331770535231,0.0008160521965491206
0.5849166666666668,0.9082672795089071,0.0006899228378994413
0.5989583333333333,1.0148347531816617,0.0005018743322354769
0.613,1.13092505608193,0.00022112809183435654
0.6270416666666667,1.2553288326339074,0.00013219338292146473
0.6410833333333333,1.3879532732365598,0.0005710369748478249
0.655125,1.5296878616996215,0.0010701391077056722
0.6691666666666667,1.6829180570281188,0.001647480286832983
0.6832083333333333,1.844355384888777,0.002262524009982828
0.6972499999999999,2.016202123159629,0.0030053081647822377
0.7112916666666667,2.187122000099665,0.0037377363378755237
0.7253333333333334,2.35805750298094,0.004499216177691203
0.739375,2.532115698336528,0.005420234602238792
0.7534166666666666,2.683176458809782,0.006280437273072252
0.7674583333333334,2.781007156181474,0.0073175963320489855
0.7815,2.8586263456141245,0.00848345728214397
0.7955416666666667,2.8463889002674017,0.00919335060361233
0.8095833333333333,2.7932676309274203,0.010066404406352833
0.8236249999999999,2.6721072833693538,0.010285825814282763
0.8376666666666667,2.5432231691982006,0.010019490071214531
0.8517083333333333,2.3590481197565722,0.00866860730841141
0.86575,2.2039539145191407,0.007740284874268105
0.8797916666666666,2.033546126395299,0.005737054795819529
0.8938333333333334,1.868548836159594,0.0036980702372644194
0.907875,1.7079652468152122,0.0013928116037601069
0.9219166666666666,1.5555667747400526,0.0012636147558911964
0.9359583333333333,1.4214288205716796,0.0026170724993506227
0.95,1.2814204410587757,0.0035326457479230022
1.0083333333333333,0.8707956953171869,0.008010904519585704
1.0666666666666667,0.6195766355232825,0.01198334806689324
1.125,0.44808105950185567,0.015734465726897923
1.1833333333333333,0.31758547136804344,0.019450231203271953


==> anc/AuAu1.23_20-30_mass_ev.csv <==
1.0,0.6484851565483009,0.5145359035390946,0.49907067687242795
1.625,0.7068584761057132,0.5552079364752507,0.5459881875865787
2.25,0.7130530941071469,0.5566706340942457,0.5520054309840333
2.875,0.7442327450321232,0.5798164926903422,0.5766344310698286
3.5,0.7624021993215839,0.5930663147391642,0.5910138468642082
4.125,0.7813781056779827,0.6073013807182244,0.6059033914374702
4.75,0.794466007882783,0.6172047082452666,0.6161654476252033
5.375,0.8030639354510917,0.6237119837443608,0.622911453168165
6.0,0.8096575882149148,0.6286944023144538,0.6280908972382421
6.7,0.816174780335408,0.633682781086395,0.6331801165759099
7.4,0.8204646689035258,0.636965389742969,0.6365299238009496
8.1,0.8221228911698568,0.6382231129766645,0.6378327425114985
8.8,0.8233526483365297,0.6391574883504779,0.638796686002676
9.5,0.8240890204356299,0.6397173427358195,0.6393749676305057
10.2,0.8237888508858272,0.6394755710324501,0.639145207137873
10.899999999999999,0.8225905583406288,0.6385439955639584,0.6382175053253561
11.6,0.8210498270827347,0.6373502033592553,0.6370210756899377
12.3,0.8184404675833944,0.6353307998564723,0.6349944455682914
13.0,0.8160009234928298,0.6334462406263178,0.6330973099148276
13.7,0.8114298864409022,0.6299132883907932,0.6295441246285962
14.399999999999999,0.8068002119632958,0.6263389813981114,0.6259432857461132
15.1,0.8007927356484763,0.62170196590549,0.6212718105743432
15.799999999999999,0.7943380127842217,0.6167227701167131,0.6162518037341307
16.5,0.7854041365735144,0.6098292809102335,0.6093037615736018
17.2,0.7779097852346133,0.6040550286934339,0.6034726062733512
17.9,0.7676781664022783,0.596173394062117,0.5955146425025086
18.6,0.7594939676800392,0.5898850407165681,0.5891451288611377
19.299999999999997,0.7483950433437045,0.5813468322196749,0.58051003123149
20.0,0.7198519868307884,0.5589694519882914,0.5584663648282531
24.0,0.6580593972812705,0.5112641452158458,0.5104199200325252
28.0,0.6204412149016255,0.48234945991050904,0.4810577630772558
32.0,0.6097079274779641,0.4744655446626728,0.47253965008585047
36.0,0.615726858237355,0.47946687207497624,0.4769485171104805
40.0,0.6292346350233816,0.49021411993923447,0.48735093366221893
44.0,0.6329287226977471,0.4933479250735308,0.49007687248423204
48.0,0.6422461438878451,0.5006303039801332,0.4973455312513148
52.0,0.6508580762725514,0.5074668050878905,0.5039439875878905
56.0,0.6488290023004174,0.5061025831014302,0.5022614332434573
60.0,0.6511092633827883,0.5073880415890129,0.504299292358594
66.66666666666667,0.6502413408178471,0.5071701937258476,0.5035043484039178
73.33333333333333,0.658688169111816,0.5137097386535399,0.5097737836837221
80.0,0.652296361783745,0.509138202522946,0.5047320860507919
86.66666666666667,0.6534600365270468,0.5106511590517904,0.5054237917066303


==> anc/AuAu1.23_20-30_mass_width.csv <==
0.276,0.009175295489328212,0.0006335658691760204
0.2900416666666667,0.01718465579052515,0.0005829553874257056
0.30408333333333337,0.03138562234967013,0.0007205307156873296
0.318125,0.04808575262509207,0.0008316793042795794
0.33216666666666667,0.06668452594591327,0.00091827443923801
0.34620833333333334,0.08739830369312127,0.001013171660594083
0.36025,0.10645953670452332,0.001060254041047315
0.3742916666666667,0.12679946591095326,0.0011046450716845652
0.38833333333333336,0.14604345725182177,0.0011480721812253416
0.40237500000000004,0.17094580376190052,0.0011928532613785063
0.41641666666666666,0.19274259186310613,0.0012142240177548155
0.4304583333333334,0.21619155201077578,0.0012528135868712079
0.4445,0.24092656082257613,0.0012922270141204186
0.4585416666666667,0.26436446085198184,0.0013381785885734237
0.47258333333333336,0.2828649092426919,0.0013104765771856746
0.486625,0.2976869098276539,0.0013242576255543107
0.5006666666666667,0.30815570372049167,0.0012919156232246293
0.5147083333333333,0.3164719580246993,0.001271332260381811
0.52875,0.3224030200090733,0.0012629923542099657
0.5427916666666667,0.32795987046772446,0.001273478741556074
0.5568333333333333,0.332819842540536,0.0012806004666801216
0.570875,0.3360358791788021,0.001273489309222915
0.5849166666666668,0.33912939798917285,0.0012818516742240126
0.5989583333333333,0.3415140619025423,0.0012897535946663806
0.613,0.344628856208568,0.0012818825988175704
0.6270416666666667,0.34608443316161547,0.00127450946838625
0.6410833333333333,0.34710298612582857,0.0012472083027605981
0.655125,0.34580794929231584,0.0012082141790434597
0.6691666666666667,0.34188467831053887,0.0011765982436634291
0.6832083333333333,0.337738841897871,0.0011174067035527497
0.6972499999999999,0.3319218239089362,0.0010876897920407145
0.7112916666666667,0.3268717370442785,0.0010386631829660063
0.7253333333333334,0.3208445135672034,0.0009978989496648777
0.739375,0.3126925740922204,0.0009881346824501017
0.7534166666666666,0.30520754144586254,0.0009830817462858853
0.7674583333333334,0.30013136277797986,0.0010456275198673394
0.7815,0.2925278109722704,0.001145133161566218
0.7955416666666667,0.2890422662799757,0.0012725930648891074
0.8095833333333333,0.2845916169467405,0.0015013331553177405
0.8236249999999999,0.2831732171658851,0.001776311693820289
0.8376666666666667,0.2786182696842519,0.0020854458034942625
0.8517083333333333,0.28028509835835375,0.002339102869182324
0.86575,0.2743850643758003,0.0028529029159390447
0.8797916666666666,0.2709840542009221,0.003181173267301474
0.8938333333333334,0.26594169505869353,0.0037057326998241823
0.907875,0.2615846378881453,0.004184460310258192
0.9219166666666666,0.2540501104471298,0.004834692689958684
0.9359583333333333,0.26043169426386525,0.005443258701882918
0.95,0.24413142894908493,0.003501335157422842
1.0083333333333333,0.23150226736506566,0.0054025515818641
1.0666666666666667,0.22350808615708212,0.008496383936402731
1.125,0.20960204415462708,0.012481201355977455
1.1833333333333333,0.1855768121043483,0.01739912225034534


==> anc/AuAu1.23_20-30_timedep.csv <==
1.0,2.0768034995839533,0.038191459714814545
1.625,2.012903676291262,0.021188972332123267
2.25,2.635734420021828,0.011961889818389835
2.875,2.584152008701765,0.007102658050779577
3.5,2.6148511802791687,0.006494884275888933
4.125,2.7315791938707172,0.003605454873470865
4.75,2.7734947739273945,0.0028426779883724464
5.375,2.7713426775947454,0.0030928154980477255
6.0,2.7774028435917315,0.002379785325817227
6.7,2.7603317989612015,0.0018374963384561497
7.4,2.725391677509862,0.0017761182339449686
8.1,2.698266905102689,0.0012739324027159467
8.8,2.634875918753554,0.0012461513959921378
9.5,2.577662927301482,0.0013467284567235404
10.2,2.497340280550687,0.0012676804479111066
10.899999999999999,2.4226622711008448,0.001270545206845562
11.6,2.3111130685738583,0.00129407887890273
12.3,2.228819239186064,0.0011418846047388668
13.0,2.1039872113366678,0.0011774807529474547
13.7,1.9640703784765667,0.0012397019872933458
14.399999999999999,1.8500279415584384,0.0011561846928893138
15.1,1.6991517971175858,0.0011145654582643634
15.799999999999999,1.5678138519760012,0.0011803920330692532
16.5,1.434443640101427,0.0011828276241594195
17.2,1.3214973994796992,0.0012332436171443902
17.9,1.2123205040447933,0.001281092978969828
18.6,1.096648896011862,0.0013064269984171192
19.299999999999997,1.0327026922828788,0.0013608207026543468
20.0,0.8301742243373794,0.000619613232663224
24.0,0.5609611479885389,0.000770091783709156
28.0,0.4370152474783901,0.0010249754961867143
32.0,0.3765385018089686,0.0014707125252419251
36.0,0.3801825961800526,0.002050769044282444
40.0,0.37819010706572503,0.0025993932181463224
44.0,0.3692918275315264,0.0030028925169939317
48.0,0.4670282535345661,0.0033962409827463327
52.0,0.4935963490100464,0.003411014928018717
56.0,0.4556839149253823,0.003416915640118188
60.0,0.4895382683904655,0.0032173436132934856
66.66666666666667,0.4495636163812348,0.00434942333949093
73.33333333333333,0.5330489088786052,0.0032010660881632417
80.0,0.46484723486038987,0.005431767625161939
86.66666666666667,0.5247507358909792,0.00563871042235863


==> anc/AuAu1.23_30-40_density_ev.csv <==
1.0,2.0143355818965514,0.33658181271579757,0.3143675117084241
1.625,2.146013475806451,0.34788524833774886,0.3409971320662045
2.25,2.29894980964467,0.3708740289053519,0.3665406392768416
2.875,2.5202447834675015,0.4054678154531857,0.4023585852068067
3.5,2.6949659225723255,0.4326797297795329,0.4305852199558422
4.125,2.883792938254466,0.46248896663025113,0.4609524502303577
4.75,3.0177189230909978,0.4836712904362687,0.48249751666520274
5.375,3.1466636668071057,0.5041299965907641,0.503199178916087
6.0,3.245669762196711,0.5198332560642942,0.5190954302152303
6.7,3.3171836897042706,0.5312042208060831,0.5305644281409071
7.4,3.3698446091744807,0.5395824496910339,0.5390077854612585
8.1,3.390641573713909,0.542878621548837,0.5423482509033414
8.8,3.390585447866095,0.5428517326744415,0.5423466990435791
9.5,3.371537339390116,0.5397934185429102,0.5393036475529226
10.2,3.3197932750739185,0.5315059876358597,0.5310280525544422
10.899999999999999,3.245432811400131,0.5196040956209927,0.5191319090398919
11.6,3.1451663584009006,0.5035601932194491,0.5030896621283532
12.3,3.0083578452283306,0.48166864160286355,0.4812006575560666
13.0,2.863841707711982,0.4585480348111504,0.45807784689006836
13.7,2.7010941702415447,0.432509721764937,0.4320385799390414
14.399999999999999,2.522114101054295,0.4038765098241503,0.40340136231226703
15.1,2.3459671685197967,0.37569608308621855,0.3752160418508087
15.799999999999999,2.1833930620679824,0.34969510592408626,0.3492004075281921
16.5,2.017763555778076,0.32320750742920135,0.322693615818431
17.2,1.880355066284227,0.301238884707818,0.3006992628352355
17.9,1.7572316992691597,0.2815652107694797,0.2809902785187008
18.6,1.6451005042927433,0.2636563591968493,0.2630365720142912
19.299999999999997,1.5495767240072202,0.2484110176406572,0.2477362441583458
20.0,1.367644737698246,0.21909589363755533,0.2187169794923286
24.0,1.1421313429026207,0.18319363270505404,0.182572814766716
28.0,1.055834010435682,0.1696010758031816,0.16871180550671516
32.0,1.0278581762430572,0.16522316633800216,0.1641901979719292
36.0,1.0102249168761428,0.16237701926319587,0.1613694751107194
40.0,1.0196601539329464,0.16390834742111784,0.1628435804994265
44.0,1.0202336134278567,0.1640741318320437,0.16295089654027475
48.0,1.0365549244505494,0.16673447432755045,0.1654880645656202
52.0,1.038057881451613,0.16702852301476234,0.16575450774799655
56.0,1.048244408880171,0.16887499071013978,0.16727087154599746
60.0,1.039386858853606,0.16713955490726912,0.16596949862454577
66.66666666666667,1.0432803317790533,0.16783791350937705,0.16649348011905624
73.33333333333333,1.0434530173141892,0.168045081778423,0.16655674190736838
80.0,1.0225367826552463,0.16477190233010336,0.1631655929182211
86.66666666666667,1.0337734675324675,0.16669504183926692,0.1649748843081864


==> anc/AuAu1.23_30-40_density_width.csv <==
0.0,0.24544449514435654,0.0015311485381628435
0.4605263157894736,0.5247163832502719,0.0007935040595853576
0.9210526315789472,0.5958434643168637,0.0003406335504094963
1.3815789473684208,1.1344114527064155,0.0003931097099628453
1.8421052631578945,1.6325490415664448,0.0004853056731224325
2.302631578947368,2.022477278720032,0.0005714934377746887
2.7631578947368416,2.395900379753223,0.0006993702031300169
3.2236842105263155,2.658214978251733,0.0008748404533774544
3.684210526315789,2.842635745229262,0.0010874238232881019
4.144736842105263,3.0243668704137714,0.0013946809258820712
4.605263157894736,3.2114231038649472,0.001842958174545936
5.065789473684211,3.4238657990191252,0.002471872560782589
5.526315789473683,3.6393006783333823,0.0035456534552840693
5.986842105263157,3.965055044394014,0.004938561173337678
6.447368421052631,4.288198526270426,0.007942497515510303
6.907894736842104,4.413725355443556,0.015362650346016278
7.368421052631578,4.469489461974703,0.02807840231990079
7.828947368421052,5.031738736310385,0.04732813090678096


==> anc/AuAu1.23_30-40_mass_broad.csv <==
0.276,-0.008293740361238956,0.0005008905108583438
0.2900416666666667,0.00034297507292063364,0.0006522505322960299
0.30408333333333337,0.009463171801739268,0.0007605190001483698
0.318125,0.020275615362125077,0.0008624619230752162
0.33216666666666667,0.030573643589591595,0.0009412955762217775
0.34620833333333334,0.043887937355924604,0.001015427331706882
0.36025,0.0578549565881539,0.0010739250794536944
0.3742916666666667,0.07309123723898737,0.0011729440633376524
0.38833333333333336,0.08621585233025657,0.0012055503608351405
0.40237500000000004,0.10045978641860837,0.001242060054276949
0.41641666666666666,0.11496466932601296,0.0012695526610651362
0.4304583333333334,0.13191455502827998,0.0013368382089600957
0.4445,0.1485460030195217,0.0013685422392201577
0.4585416666666667,0.16650348859681313,0.0013871293502967605
0.47258333333333336,0.1805128065770589,0.001413938515894145
0.486625,0.18599204823975032,0.0013591350110687657
0.5006666666666667,0.19594519530520885,0.0013795062785437256
0.5147083333333333,0.19826740745516963,0.001374299205509892
0.52875,0.20214004463122864,0.0013486298279573614
0.5427916666666667,0.2000288664977759,0.0013584384350955542
0.5568333333333333,0.20341390485931854,0.0013738754771086088
0.570875,0.20099190580470155,0.0013875454761458075
0.5849166666666668,0.20171807516516044,0.001384766592976541
0.5989583333333333,0.20404057098739276,0.0014073692349006659
0.613,0.20541604354000936,0.0013938829945982383
0.6270416666666667,0.20267309324088398,0.001380058066499875
0.6410833333333333,0.20007574702008876,0.0013684071738234657
0.655125,0.1965739076828362,0.0013208598428297346
0.6691666666666667,0.1910277411245438,0.0012890240819787323
0.6832083333333333,0.18711233824417478,0.0012574442132685783
0.6972499999999999,0.17573525001657164,0.0012043726853474639
0.7112916666666667,0.16933211710883914,0.0011507805204556006
0.7253333333333334,0.15919578401783105,0.001130540313129733
0.739375,0.15265437102601737,0.0011292733446250536
0.7534166666666666,0.14650431397905148,0.0011337541213397176
0.7674583333333334,0.13608257704235527,0.001196320073542734
0.7815,0.13372343399099562,0.0013227260015723457
0.7955416666666667,0.12737368396753165,0.0015108678404781096
0.8095833333333333,0.1246379504441166,0.001716215273882133
0.8236249999999999,0.11794603764425018,0.002049547216837955
0.8376666666666667,0.11651647433345547,0.0023756727166833955
0.8517083333333333,0.11288726545401379,0.0027993494036705384
0.86575,0.10634336506219588,0.0033149225768937776
0.8797916666666666,0.09298918098089495,0.0035883041495571484
0.8938333333333334,0.10419508432446054,0.0044037259890926375
0.907875,0.09303577555449563,0.00506830164657321
0.9219166666666666,0.09313609301995684,0.005667028509304425
0.9359583333333333,0.09036084084683838,0.00668346348878488
0.95,0.08041247337035351,0.00456813635376491
1.0083333333333333,0.06114304704893442,0.006659935682533019
1.0666666666666667,0.0365138587554007,0.00920888736423571
1.125,0.0385618221598574,0.015929299282941116
1.1833333333333333,0.03302076931950723,0.021025031148219457


==> anc/AuAu1.23_30-40_mass_dyn.csv <==
0.276,0.001674393230224966,8.779104270004462e-05
0.2900416666666667,0.004383486546416769,0.0001301224234507613
0.30408333333333337,0.008644766017017986,0.0001721591462733788
0.318125,0.01490306460547337,0.00022087027218043866
0.33216666666666667,0.022683768447205585,0.0002719649331673329
0.34620833333333334,0.033617596863548316,0.0003298666889688061
0.36025,0.0472996756294043,0.00039088205929281757
0.3742916666666667,0.06449927252928747,0.00047626974697713615
0.38833333333333336,0.0838487222067619,0.0005442943261200722
0.40237500000000004,0.10750025946622861,0.000620101026141417
0.41641666666666666,0.13553268424235582,0.0006965422352165449
0.4304583333333334,0.17021141171002152,0.0007976965721063903
0.4445,0.2102118395379696,0.0008793383405446816
0.4585416666666667,0.2574351760903306,0.0009450687452419647
0.47258333333333336,0.3075722319144328,0.0010136461686230246
0.486625,0.3559810822115094,0.0010324039090556752
0.5006666666666667,0.4153256458904851,0.0010795834359688715
0.5147083333333333,0.4738350491028787,0.0011176579977394512
0.52875,0.5412993217436286,0.0011117500982058528
0.5427916666666667,0.6102490404376291,0.0011439307079150085
0.5568333333333333,0.6937589693896702,0.0011127754235469858
0.570875,0.7804869331285155,0.001080080611047001
0.5849166666666668,0.8804846656667839,0.0009506133259827536
0.5989583333333333,0.9917933132816714,0.0007413321110508273
0.613,1.1118946021859826,0.0004268064002733742
0.6270416666666667,1.2405726758302615,5.918402069572183e-05
0.6410833333333333,1.3801317830429363,0.000427910649904366
0.655125,1.5302002807569528,0.0010104101018101248
0.6691666666666667,1.6924423837643805,0.001702023939261658
0.6832083333333333,1.8594960366857054,0.0025257365043529333
0.6972499999999999,2.055664106094024,0.0034083745932758217
0.7112916666666667,2.240883325268259,0.004353824654347721
0.7253333333333334,2.4438568522133663,0.005526315288845452
0.739375,2.6137374917843217,0.006722887437599916
0.7534166666666666,2.752855275256192,0.007800905689943635
0.7674583333333334,2.8944917896767004,0.009294184063818784
0.7815,2.9067193936654796,0.010385620726936502
0.7955416666666667,2.904111572522418,0.01163293191867631
0.8095833333333333,2.8142035979250295,0.011943523846093432
0.8236249999999999,2.7159024533554703,0.01245720296345235
0.8376666666666667,2.5454792556148393,0.011618948739859292
0.8517083333333333,2.374548263649051,0.010505004423855862
0.86575,2.2064307933263003,0.008866414180443144
0.8797916666666666,2.0463104049054004,0.00570498586038743
0.8938333333333334,1.844955781477746,0.004420958141903107
0.907875,1.6888059303954945,0.0012104798117352378
0.9219166666666666,1.5374284440417507,0.0010938877853731398
0.9359583333333333,1.4009014850799713,0.0037351989455710107
0.95,1.2694531589782032,0.004357786258542119
1.0083333333333333,0.8609338488626329,0.00983804801817279
1.0666666666666667,0.587948431288323,0.013841549869313931
1.125,0.4527653076139818,0.01963391525110938
1.1833333333333333,0.3521459935445292,0.021903264910063756


==> anc/AuAu1.23_30-40_mass_ev.csv <==
1.0,0.6494650284393886,0.5167519621287349,0.49666623330262755
1.625,0.664036523112737,0.5242517923460347,0.5117652787981573
2.25,0.6864760722696113,0.537490485794375,0.5311140338989934
2.875,0.7204354901671493,0.5622825084018109,0.5578338240544559
3.5,0.7444741690037293,0.5798063396683959,0.5768328102427249
4.125,0.7629603309932947,0.5934170481722502,0.5914815032802336
4.75,0.7773207569290221,0.6041591033472749,0.6027761868590271
5.375,0.7912955420595258,0.6147344251142122,0.6137072470369981
6.0,0.8006203485170664,0.6217840624558962,0.6210252258051577
6.7,0.8081832475831969,0.6275544801546539,0.6269439790300942
7.4,0.8125025652823488,0.6308459094439526,0.6303245716073737
8.1,0.8165493246991192,0.6339439546451655,0.633484407267329
8.8,0.8184509788356997,0.6353952691188628,0.6349728524347408
9.5,0.8190104883394395,0.6358125295983704,0.6354152572346434
10.2,0.8189798122679229,0.6357803008020564,0.6353955713737583
10.899999999999999,0.8174889844615661,0.63462196286656,0.6342409610421754
11.6,0.8159414871368484,0.6334242962334823,0.6330387151364745
12.3,0.8121977127282956,0.6305279398012297,0.6301303994097087
13.0,0.8091103742087224,0.6281467356361781,0.627728618564611
13.7,0.8025317729495568,0.6230612948947333,0.6226161678194272
14.399999999999999,0.7969236413951507,0.6187372212699428,0.61825140219816
15.1,0.7899599885109456,0.6133678620186089,0.6128353398381943
15.799999999999999,0.7818047166912481,0.607083194776654,0.606491449826992
16.5,0.772548149003588,0.5999541839060273,0.5992900962658542
17.2,0.7631983018685744,0.5927597441445444,0.592016253190009
17.9,0.7512555444076848,0.5835684639175173,0.5827206052611507
18.6,0.7406350955898355,0.5754084873553238,0.5744610359282082
19.299999999999997,0.7279162846845806,0.5656357516313117,0.564558741216805
20.0,0.6981054550585889,0.5421945953644174,0.5415583702150113
24.0,0.6439195252298197,0.5004059144165424,0.4993860537776666
28.0,0.61410784986243,0.47762600921460957,0.476060695063017
32.0,0.6099483656753654,0.47493479226450674,0.47254372199617145
36.0,0.6149579418666012,0.47921795874840367,0.47619104811982527
40.0,0.6298675164675932,0.49104626733456286,0.4877061297793454
44.0,0.6416893222874731,0.5002743640959363,0.49668674203792473
48.0,0.642669563683739,0.501248648769073,0.49753076936414825
52.0,0.6448391536415031,0.5031394910590985,0.4989403478345608
56.0,0.6418601261820375,0.5012120466877626,0.4964133120420019
60.0,0.6493718969516052,0.506412613514289,0.502765910804954
66.66666666666667,0.649215320815276,0.5065355825858108,0.5025031679954968
73.33333333333333,0.6471284719803568,0.5051351563919336,0.5008625664510067
80.0,0.6619828804167862,0.5171730330999308,0.512274488693652
86.66666666666667,0.6562710469942429,0.5131574106723814,0.507677449632336


==> anc/AuAu1.23_30-40_mass_width.csv <==
0.276,0.007353241412890846,0.0005008905108583438
0.2900416666666667,0.016910086209665283,0.0006522505322960299
0.30408333333333337,0.029377045713828737,0.0007605190001483698
0.318125,0.044721815529528135,0.0008624619230752162
0.33216666666666667,0.06023275507917902,0.0009412955762217775
0.34620833333333334,0.07914354873973102,0.001015427331706882
0.36025,0.09889797447757336,0.0010739250794536944
0.3742916666666667,0.1199821099408066,0.0011729440633376524
0.38833333333333336,0.13892503960650257,0.0012055503608351405
0.40237500000000004,0.1588954252602726,0.001242060054276949
0.41641666666666666,0.17899207852980034,0.0012695526610651362
0.4304583333333334,0.20137025800493408,0.0013368382089600957
0.4445,0.2232479332319688,0.0013685422392201577
0.4585416666666667,0.24625846758217482,0.0013871293502967605
0.47258333333333336,0.26512203670474516,0.001413938515894145
0.486625,0.27525514062219936,0.0013591350110687657
0.5006666666666667,0.2896631061171244,0.0013795062785437256
0.5147083333333333,0.29624455510310327,0.001374299205509892
0.52875,0.30418580938181233,0.0013486298279573614
0.5427916666666667,0.30595862337953234,0.0013584384350955542
0.5568333333333333,0.3130497036224977,0.0013738754771086088
0.570875,0.31416288435940315,0.0013875454761458075
0.5849166666666668,0.3182606724709933,0.001384766592976541
0.5989583333333333,0.32379858994893995,0.0014073692349006659
0.613,0.328240602746651,0.0013938829945982383
0.6270416666666667,0.32842249743185825,0.001380058066499875
0.6410833333333333,0.32861529927154376,0.0013684071738234657
0.655125,0.32777568100097665,0.0013208598428297346
0.6691666666666667,0.32477032301547293,0.0012890240819787323
0.6832083333333333,0.32328055863792377,0.0012574442132685783
0.6972499999999999,0.31421990043966685,0.0012043726853474639
0.7112916666666667,0.3100296670665918,0.0011507805204556006
0.7253333333333334,0.3020080990419446,0.001130540313129733
0.739375,0.29748843567092265,0.0011292733446250536
0.7534166666666666,0.29327196213882617,0.0011337541213397176
0.7674583333333334,0.2847002312526552,0.001196320073542734
0.7815,0.2841118548331158,0.0013227260015723457
0.7955416666666667,0.2794577302701238,0.0015108678404781096
0.8095833333333333,0.27834635065525726,0.001716215273882133
0.8236249999999999,0.2732111725013043,0.002049547216837955
0.8376666666666667,0.2732741707738442,0.0023756727166833955
0.8517083333333333,0.2710766015734264,0.0027993494036705384
0.86575,0.26590648582760795,0.0033149225768937776
0.8797916666666666,0.2538711243357731,0.0035883041495571484
0.8938333333333334,0.2663436172762533,0.0044037259890926375
0.907875,0.25640123980481444,0.00506830164657321
0.9219166666666666,0.257671259681674,0.005667028509304425
0.9359583333333333,0.2560207737864729,0.00668346348878488
0.95,0.24715440071604572,0.00456813635376491
1.0083333333333333,0.23196494567020745,0.006659935682533019
1.0666666666666667,0.2108376010643314,0.00920888736423571
1.125,0.2159103262239347,0.015929299282941116
1.1833333333333333,0.21299758555106038,0.021025031148219457


==> anc/AuAu1.23_30-40_timedep.csv <==
1.0,2.0245303465154842,0.059145191344082956
1.625,1.9466479754843415,0.024682667786213603
2.25,2.0365486941601976,0.019984881607499942
2.875,2.3260702375034397,0.009488363927338374
3.5,2.4131781908347487,0.006936053500244461
4.125,2.532517071835975,0.005475954571548997
4.75,2.597928179551153,0.0037216891385612487
5.375,2.67453674881282,0.002652180790467714
6.0,2.6328092632610627,0.0026326333346260787
6.7,2.612275772554216,0.0023110258220068926
7.4,2.606505272410153,0.0016813230539030576
8.1,2.5211628148551584,0.0017747479590594748
8.8,2.480280131639166,0.0013875192709047314
9.5,2.405858243525274,0.0013841287638112862
10.2,2.307908634914574,0.0014545127012059792
10.899999999999999,2.223066717840198,0.001226776391143687
11.6,2.1180209286800915,0.0013893643564911655
12.3,2.000106550316729,0.0012538077322188405
13.0,1.8858383966626349,0.0012980492213209402
13.7,1.7610991464820414,0.0011969349960688172
14.399999999999999,1.6228054427966174,0.0012449059622390323
15.1,1.4916231027109892,0.0012628161815134223
15.799999999999999,1.3742362197230138,0.0013398163729136648
16.5,1.2645097506822283,0.001294110122154594
17.2,1.1610131165587754,0.0012954074522384185
17.9,1.0631883010889391,0.001397165882410174
18.6,0.9842422847897914,0.0014032954783887595
19.299999999999997,0.9194344976090375,0.0013372331674276986
20.0,0.7412650938854115,0.0007239851873497833
24.0,0.5141277095320012,0.0009795344530640529
28.0,0.4219929225684655,0.0013175587204155158
32.0,0.3853872058478665,0.0018531759946079484
36.0,0.3749139416554787,0.00244142189907141
40.0,0.40030373410032094,0.00285212397424139
44.0,0.4153396339384536,0.003572236211724819
48.0,0.40327764039226754,0.004525611276882825
52.0,0.38948664298913693,0.004784745120919099
56.0,0.4562013977983778,0.004639073378796951
60.0,0.42923753654395935,0.004497085833718694
66.66666666666667,0.45533715630105437,0.004348686721749926
73.33333333333333,0.5141429573631495,0.003675183732062071
80.0,0.5227086914417798,0.00678872256654135
86.66666666666667,0.49786237979032655,0.004466931693134951


==> anc/CC1.00_minbias_density_ev.csv <==
1.0,1.7575821128435518,0.28257495500036267,0.28062376857965815
1.625,1.8679214423372232,0.29970953947270995,0.29853361442527043
2.25,1.9714789421736916,0.315984031604041,0.31521649228684473
2.875,2.044805126455952,0.32754591579428616,0.3270133953676127
3.5,2.088017360671326,0.33436403285973676,0.3339685898964853
4.125,2.094873020250889,0.335399920148396,0.33509060929159157
4.75,2.0659917939744283,0.33074034007993347,0.3304845765527911
5.375,2.0033655869376865,0.32069752234074095,0.32047409807009647
6.0,1.909710424373444,0.30569111245726016,0.305498228887507
6.7,1.7859044624739133,0.2858757070796124,0.2856918716413978
7.4,1.6515277791304432,0.26437512277398395,0.2641915442742972
8.1,1.5171147083580732,0.24287307008295084,0.24268394235897628
8.8,1.3916436487375248,0.2228057148573273,0.22260591173145594
9.5,1.2844858318124932,0.20567148236205682,0.20545572946613838
10.2,1.1978772188685585,0.19182876000654558,0.1915918440665082
10.899999999999999,1.124085546533488,0.18003533349974463,0.17977814131152103
11.6,1.0695474530896796,0.1713308757591925,0.17104785066998923
12.3,1.0208699575501388,0.16356450415382834,0.1632568145886091
13.0,0.9910369644249891,0.158813673976468,0.15848157649444053
13.7,0.9617092231093234,0.15415197483971313,0.15378827956014182
14.399999999999999,0.9462473197750126,0.15170494169729226,0.1513097477529576
15.1,0.930936274135553,0.1492847867780748,0.14885459281315078
15.799999999999999,0.9217011501047352,0.1478554695973591,0.1473716493888863
16.5,0.9151462329460888,0.14682478867805987,0.14631629858392345
17.2,0.9144430830223881,0.14677161991572785,0.1461898062444903
17.9,0.9131148188280166,0.1466010711860621,0.14595658072691836
18.6,0.9099348023912321,0.14614087280089727,0.14543630865920396
19.299999999999997,0.9125032655490275,0.1466006983344081,0.1458334471521606
20.0,0.9332654695093043,0.14966968158180305,0.14920901493159902
24.0,0.9741891285705923,0.15635202589615554,0.15568135891896304
28.0,0.9951357757636938,0.1597287990970169,0.15899783270833212
32.0,1.0126848261321626,0.1625932308367154,0.16180037002824887
36.0,1.0182827940763615,0.16351425189525107,0.16268373128888342
40.0,1.0244448353909466,0.16455086379211328,0.16363851282515887
44.0,1.0332113851744187,0.1660801795061264,0.16502264489164856
48.0,1.0313935003524435,0.16575348565645875,0.16471506943752673
52.0,1.0288525572033898,0.16544177916424221,0.16427488122290534
56.0,1.0288507613201532,0.16554939603225222,0.16426384874653793
60.0,1.0295307978598307,0.16545357582792047,0.16441289590483452
66.66666666666667,1.0169878666864607,0.1635085661160609,0.16240153746193997
73.33333333333333,1.0280885611979167,0.1654529332789344,0.16404168332686533
80.0,1.0305730455607478,0.1659275221058226,0.16443550740558682
86.66666666666667,1.0241995550271739,0.16509833443814087,0.1633829484909887


==> anc/CC1.00_minbias_density_width.csv <==
0.0,0.24852504383802146,0.0009169797231175297
0.4605263157894736,0.5904101399783249,0.0005991966998526342
0.9210526315789472,0.5217158073499062,0.0001709232575170929
1.3815789473684208,0.8856370193383627,0.00020994694329609816
1.8421052631578945,1.1996893681040948,0.0002786536760979243
2.302631578947368,1.5598129954293014,0.00037904509394153646
2.7631578947368416,2.1744866985682663,0.0006073033304647639
3.2236842105263155,2.8735861993471046,0.0010711055120294463
3.684210526315789,3.594493295814157,0.0020242191016478445
4.144736842105263,4.236898892915713,0.004247999374966492
4.605263157894736,4.934816919666812,0.010302307266395085
5.065789473684211,5.6303596597982315,0.02567030451598148
5.526315789473683,6.575425694970465,0.06858551823445425
5.986842105263157,6.742697108445924,0.1393423677824948


==> anc/CC1.00_minbias_mass_broad.csv <==
0.276,-0.011943668715602726,0.00011545218709853845
0.2900416666666667,-0.008558906211604328,0.00015687047825371878
0.30408333333333337,-0.004245780479485709,0.00021793511977261733
0.318125,-0.00019537870961521334,0.0002594930999620137
0.33216666666666667,0.004513335786815557,0.0003009914818704377
0.34620833333333334,0.009541777211434656,0.0003391688607446881
0.36025,0.013384011796362068,0.0003582401437011879
0.3742916666666667,0.019092805432542756,0.00038813589719950535
0.38833333333333336,0.02381089488640903,0.00041263981286128085
0.40237500000000004,0.030064949194556233,0.00044363160159300376
0.41641666666666666,0.035969828424961645,0.0004673072127210032
0.4304583333333334,0.04289197564296528,0.0004932536582261479
0.4445,0.04886608180639718,0.0005160475424510922
0.4585416666666667,0.05517427602267759,0.0005386459895402073
0.47258333333333336,0.061671583075936814,0.0005630381404625752
0.486625,0.06612808270381121,0.0005763849929128335
0.5006666666666667,0.07101137013375708,0.0006032531930041062
0.5147083333333333,0.07292769886137664,0.0006209973669844807
0.52875,0.07715737487840156,0.0006505500283507778
0.5427916666666667,0.07884994410236572,0.0006820554595949815
0.5568333333333333,0.0796640005404454,0.0007144040318558442
0.570875,0.08331830713134576,0.0007716699580163098
0.5849166666666668,0.08587818697170398,0.0008151681961631563
0.5989583333333333,0.09121696811715914,0.0008741477764316114
0.613,0.0915041585189201,0.0009047536905361083
0.6270416666666667,0.09421172398040309,0.0009531098873157817
0.6410833333333333,0.09447760467886587,0.0009795250554202176
0.655125,0.09533652265866713,0.0009981003837926177
0.6691666666666667,0.09682577359530084,0.0010182033238990984
0.6832083333333333,0.09870529721820537,0.0010471382646747645
0.6972499999999999,0.09362707415300231,0.0010444077302617166
0.7112916666666667,0.0938918743057793,0.0010729559359039093
0.7253333333333334,0.09184468444198704,0.0010912177879558835
0.739375,0.08999050688663593,0.001144019438884533
0.7534166666666666,0.0854632072649042,0.001226075073259099
0.7674583333333334,0.08175804684725169,0.001365356562721696
0.7815,0.0829989774208714,0.0015736703131338694
0.7955416666666667,0.08151665655112911,0.0018890889283788555
0.8095833333333333,0.079102238880948,0.0022602521737587074
0.8236249999999999,0.08290924430946053,0.002780863132382048
0.8376666666666667,0.06787821379913081,0.0032339125317604953
0.8517083333333333,0.07815127085097343,0.004124521809908113
0.86575,0.07760899486789224,0.005127239383379449
0.8797916666666666,0.06713177757418765,0.00596080995515579
0.8938333333333334,0.07823200282948542,0.007387973530415319
0.907875,0.07572569993550518,0.008700040765105407
0.9219166666666666,0.0759912902163625,0.011355892953282721
0.9359583333333333,0.07672225813913741,0.013840612172107223
0.95,0.056630923783019455,0.00974519935244591
1.0083333333333333,0.029616860578572518,0.015719718191739247
1.0666666666666667,0.07533268369486915,0.03258297405864834
1.125,0.04476718896523271,0.07278545090943978
1.1833333333333333,-0.077514402616545,0.07470872473236255


==> anc/CC1.00_minbias_mass_dyn.csv <==
0.276,0.0008018002493745433,2.0235970781324978e-05
0.2900416666666667,0.001973929008005666,3.130181424243958e-05
0.30408333333333337,0.004384792113782904,4.936664178433539e-05
0.318125,0.00768815360304689,6.656789521396489e-05
0.33216666666666667,0.01225004418997589,8.725745709126785e-05
0.34620833333333334,0.018132040140802424,0.00011090758019777825
0.36025,0.024848117221027952,0.00013194900817400135
0.3742916666666667,0.0339477563800139,0.0001607409428582265
0.38833333333333336,0.0443471533471678,0.00019193154560930245
0.40237500000000004,0.05775213326555885,0.00023131899381351466
0.41641666666666666,0.07347556475623504,0.0002727812677528934
0.4304583333333334,0.09294499675212846,0.00032158210232582603
0.4445,0.11516134297971202,0.0003752583118847697
0.4585416666666667,0.14171591498926142,0.00043572630050883125
0.47258333333333336,0.1732348997520057,0.0005050127019537617
0.486625,0.20785509576494818,0.0005728883679860654
0.5006666666666667,0.2490879665230143,0.0006614023967089262
0.5147083333333333,0.2930995946258918,0.0007523419647662955
0.52875,0.34850716143004506,0.0008615399567482903
0.5427916666666667,0.40908972460092324,0.0009874360905158784
0.5568333333333333,0.4785979427773697,0.0011252984432904025
0.570875,0.5663603391657642,0.0012910305649834499
0.5849166666666668,0.6670395996981872,0.0014278777843081821
0.5989583333333333,0.7912237293363722,0.0015272483667408488
0.613,0.924280015577029,0.0015672356331743837
0.6270416666666667,1.0846452083564597,0.0014961225998931182
0.6410833333333333,1.2646439994717098,0.0012711829942870098
0.655125,1.4717430052259826,0.0007981521595679458
0.6691666666666667,1.7041594052373028,4.078266562203844e-06
0.6832083333333333,1.9556614876732996,0.00118742761236736
0.6972499999999999,2.2378709051500754,0.0026174596056629837
0.7112916666666667,2.5153763542808805,0.0046639485254125765
0.7253333333333334,2.793260725769186,0.007014331278023098
0.739375,3.0383195929333,0.009761280258102308
0.7534166666666666,3.259179510805593,0.012885158669723732
0.7674583333333334,3.3945793861752374,0.016107019462769587
0.7815,3.361989899655221,0.018271163511935556
0.7955416666666667,3.2768428792538296,0.020312218006217395
0.8095833333333333,3.1280783625175586,0.02095100625336819
0.8236249999999999,2.8689865148696088,0.02001038131077392
0.8376666666666667,2.735630964951657,0.01794735694484756
0.8517083333333333,2.420235526401797,0.015550237115656168
0.86575,2.1886024354769726,0.012263559411115529
0.8797916666666666,1.9890154405673959,0.006459456678561482
0.8938333333333334,1.779249523573409,0.003885419823786539
0.907875,1.6070967723750569,0.0010771277162114651
0.9219166666666666,1.4541377253861467,0.006139045035360233
0.9359583333333333,1.3204117147045062,0.011355132236449175
0.95,1.1723327876059995,0.013829117686032563
1.0083333333333333,0.7534189057482484,0.029462927019166626
1.0666666666666667,0.6243221247340434,0.03981475966305425
1.125,0.4398336938079355,0.08769035873029667
1.1833333333333333,0.17313447522059922,0.09758644926357617


==> anc/CC1.00_minbias_mass_ev.csv <==
1.0,0.6344427368264277,0.49455632117486137,0.4913985921784919
1.625,0.6491898461840473,0.505123379592112,0.5032140552075133
2.25,0.6753453095674449,0.5250620835677926,0.523718751056105
2.875,0.6996634814341943,0.5436499238786502,0.542690477354325
3.5,0.7203558871681994,0.5595071366797075,0.5588101392012915
4.125,0.7343199470375265,0.5702132453968083,0.5696840226693665
4.75,0.7461338673518888,0.5793040357706941,0.5788753898906798
5.375,0.7525579541060478,0.584244981632495,0.5838754572507291
6.0,0.7542343871541247,0.5855131583371191,0.5851897555065814
6.7,0.7507194668902253,0.5827828459963399,0.582464023530333
7.4,0.7426446214902048,0.5765310582325491,0.5761945369962332
8.1,0.7308923906688731,0.5674385669132971,0.5670683362046209
8.8,0.7143813294529343,0.5546618348159693,0.5542463490046644
9.5,0.697234817525558,0.5413990223138417,0.5409274264772836
10.2,0.6799785824791921,0.5280501465615622,0.5275199220386315
10.899999999999999,0.6654518370153737,0.5168219054245421,0.5162277861251691
11.6,0.6505524763643878,0.5053047842366813,0.5046429716226534
12.3,0.637574798286565,0.49527802060452336,0.49454701313594135
13.0,0.6272936491827114,0.4873562404606985,0.48653755748799465
13.7,0.616869788464041,0.4793509398652489,0.47840635371950063
14.399999999999999,0.6129263236753923,0.47635648288476073,0.4753156138389207
15.1,0.6039913000547403,0.4695331596735873,0.4683410051167338
15.799999999999999,0.5985222875813572,0.46538275605264245,0.46404251338637936
16.5,0.5941418086245374,0.4621437780227135,0.4605888889174552
17.2,0.5894535021871496,0.4586321655741887,0.45689632978338013
17.9,0.5901444710954145,0.4593579971051809,0.4573364531347173
18.6,0.5865548602717869,0.45672696164075416,0.4544862701928199
19.299999999999997,0.5857064267991111,0.45627862112172635,0.45374069890757296
20.0,0.5910106149092913,0.4596102642038817,0.4582063235779728
24.0,0.6024605723206377,0.46896437448944756,0.4668424214471888
28.0,0.6217507293959226,0.4841355488576736,0.4817013067838288
32.0,0.626922988880843,0.4882629509312406,0.48556614353580146
36.0,0.6390403239810831,0.4977852479452248,0.49497676841944804
40.0,0.6388751652807829,0.49785140332280525,0.49490997948685983
44.0,0.6404869275953008,0.499239461724638,0.4959738959975744
48.0,0.6447960962328502,0.5026956079895695,0.49918953009295297
52.0,0.6455500029122254,0.5034926977908899,0.4998105872755477
56.0,0.6488050918498843,0.5060233987299564,0.5020846387299563
60.0,0.6486433964368497,0.505715788714876,0.5023671189509478
66.66666666666667,0.6519483464750103,0.5085099893504728,0.5048210990973966
73.33333333333333,0.6472769621379479,0.5052868527582082,0.5009113405568071
80.0,0.6464406951536757,0.5047111888909377,0.5001757675303521
86.66666666666667,0.6442856202375616,0.5038060117561419,0.4984766898490318


==> anc/CC1.00_minbias_mass_width.csv <==
0.276,0.0037033130585270766,0.00011545218709853845
0.2900416666666667,0.008008204925140322,0.00015687047825371878
0.30408333333333337,0.01566809343260376,0.00021793511977261733
0.318125,0.024250821457787845,0.0002594930999620137
0.33216666666666667,0.034172447276402985,0.0003009914818704377
0.34620833333333334,0.04479738859524107,0.0003391688607446881
0.36025,0.054427029685781524,0.0003582401437011879
0.3742916666666667,0.06598367813436198,0.00038813589719950535
0.38833333333333336,0.07652008216265503,0.00041263981286128085
0.40237500000000004,0.08850058803622045,0.00044363160159300376
0.41641666666666666,0.09999723762874903,0.0004673072127210032
0.4304583333333334,0.11234767861961939,0.0004932536582261479
0.4445,0.12356801201884425,0.0005160475424510922
0.4585416666666667,0.1349292550080393,0.0005386459895402073
0.47258333333333336,0.14628081320362307,0.0005630381404625752
0.486625,0.15539117508626024,0.0005763849929128335
0.5006666666666667,0.16472928094567266,0.0006032531930041062
0.5147083333333333,0.17090484650931026,0.0006209973669844807
0.52875,0.17920313962898526,0.0006505500283507778
0.5427916666666667,0.18477970098412214,0.0006820554595949815
0.5568333333333333,0.18929979930362453,0.0007144040318558442
0.570875,0.19648928568604737,0.0007716699580163098
0.5849166666666668,0.20242078427753687,0.0008151681961631563
0.5989583333333333,0.21097498707870632,0.0008741477764316114
0.613,0.21432871772556175,0.0009047536905361083
0.6270416666666667,0.21996112817137736,0.0009531098873157817
0.6410833333333333,0.22301715693032087,0.0009795250554202176
0.655125,0.22653829597680758,0.0009981003837926177
0.6691666666666667,0.23056835548622998,0.0010182033238990984
0.6832083333333333,0.23487351761195435,0.0010471382646747645
0.6972499999999999,0.23211172457609752,0.0010444077302617166
0.7112916666666667,0.23458942426353196,0.0010729559359039093
0.7253333333333334,0.23465699946610058,0.0010912177879558835
0.739375,0.2348245715315412,0.001144019438884533
0.7534166666666666,0.2322308554246789,0.001226075073259099
0.7674583333333334,0.23037570105755162,0.001365356562721696
0.7815,0.23338739826299157,0.0015736703131338694
0.7955416666666667,0.23360070285372128,0.0018890889283788555
0.8095833333333333,0.23281063909208866,0.0022602521737587074
0.8236249999999999,0.23817437916651463,0.002780863132382048
0.8376666666666667,0.22463591023951954,0.0032339125317604953
0.8517083333333333,0.23634060697038603,0.004124521809908113
0.86575,0.23717211563330431,0.005127239383379449
0.8797916666666666,0.22801372092906577,0.00596080995515579
0.8938333333333334,0.24038053578127816,0.007387973530415319
0.907875,0.239091164185824,0.008700040765105407
0.9219166666666666,0.24052645687807964,0.011355892953282721
0.9359583333333333,0.24238219107877196,0.013840612172107223
0.95,0.22337285112871166,0.00974519935244591
1.0083333333333333,0.20043875919984555,0.015719718191739247
1.0666666666666667,0.24965642600379984,0.03258297405864834
1.125,0.22211569302931,0.07278545090943978
1.1833333333333333,0.10246241361500814,0.07470872473236255


==> anc/CC1.00_minbias_timedep.csv <==
1.0,1.2520206201141197,0.010243309078232803
1.625,1.3830215844770506,0.005905606131869678
2.25,1.4211809323648357,0.004650782464967155
2.875,1.4958422936907076,0.002963697415025321
3.5,1.5137800533667118,0.0020719231250408334
4.125,1.4852295985800466,0.0014822139781859435
4.75,1.4283739137420035,0.0011200822344251881
5.375,1.3367263044061586,0.0009017506598567557
6.0,1.2262386429432817,0.0006947382810319183
6.7,1.096493148928777,0.0005933752199972866
7.4,0.9720839621373626,0.0005347449189860549
8.1,0.8652342756027703,0.0005083767920536395
8.8,0.769325758820963,0.0004929890912115928
9.5,0.6817245300670335,0.0005174476695646464
10.2,0.6192851035840001,0.0005536545599733661
10.899999999999999,0.561785585248756,0.0005882875567377666
11.6,0.528005220631109,0.0006269620738464319
12.3,0.4825580474572764,0.0007118668147646688
13.0,0.4620838509361191,0.0007856619417882536
13.7,0.44007197081968086,0.0008446459012237334
14.399999999999999,0.42040188122447,0.0009483174480994131
15.1,0.39350402784696253,0.0010422138192264076
15.799999999999999,0.3778323805841456,0.001186490277426621
16.5,0.36704214929420254,0.0014249564595907433
17.2,0.35287096951552727,0.0013768711873136633
17.9,0.35358173416830874,0.001739001038368451
18.6,0.3331514488476358,0.0017205617405968397
19.299999999999997,0.3222900068964634,0.0018541432192952492
20.0,0.3485139178623192,0.0009850099195599792
24.0,0.33066969143348485,0.0015708132634442483
28.0,0.3793279693988017,0.002157166433722044
32.0,0.3974957529322578,0.0025551312050832555
36.0,0.44662924394338194,0.0025782039437133634
40.0,0.4167766729536376,0.003034960283571941
44.0,0.44228097507953845,0.002941727793968323
48.0,0.46313636536070435,0.00279745160594065
52.0,0.4957249105084546,0.0032965983010509107
56.0,0.4819555316852988,0.0053732904755423895
60.0,0.4619315473393012,0.0036692278178759
66.66666666666667,0.47802792535762795,0.0045374108483571506
73.33333333333333,0.4375303262599293,0.004370252801983668
80.0,0.4966803845742215,0.004868709380985622
86.66666666666667,0.49582157697791657,0.007684775529175092


==> anc/CC2.00_minbias_density_ev.csv <==
1.0,1.8645466552633285,0.29883417233556586,0.29811853899661694
1.625,2.001441816828658,0.3205975168068823,0.32008298644110933
2.25,2.108961064238276,0.3377227576843539,0.3373167800860366
2.875,2.1593996882442417,0.34574930317133057,0.34540533805639656
3.5,2.146974434768623,0.3437339151245145,0.3434288338081059
4.125,2.057510144029039,0.3294050124935896,0.32912055274851454
4.75,1.9156192165277366,0.3066960228569256,0.306421188832486
5.375,1.7442787330826548,0.27928424400963564,0.2790055349335866
6.0,1.5673417966243373,0.2509740608036247,0.2506963127879907
6.7,1.4034312081671054,0.22476174564308915,0.22446609117056468
7.4,1.2777417108832658,0.20466725403411842,0.20434777663175582
8.1,1.1869273199419446,0.1901608241211878,0.18980748456514956
8.8,1.1138756015785507,0.17849461108493853,0.17811168256995996
9.5,1.0660813920012893,0.17087525979218818,0.17045528246021366
10.2,1.0349059837611245,0.16591814281097642,0.16546118197713738
10.899999999999999,1.0053376900438207,0.1612192164315162,0.16072466573270955
11.6,0.9941483788645378,0.1594677061257047,0.15892562856107798
12.3,0.988907716460667,0.1586620539898602,0.15807026474845468
13.0,0.9842685290008468,0.15796303476154272,0.157314535341708
13.7,0.9884673132329156,0.15867161932728238,0.15796852079064538
14.399999999999999,0.9848457048484849,0.15811424902330726,0.15738030936575223
15.1,0.9917507805381548,0.15924077073802598,0.15846497019995448
15.799999999999999,0.9930786042920495,0.15945951938181904,0.15867597640286057
16.5,1.0025701090823969,0.16099776601880855,0.16016287988464625
17.2,0.9998056378735866,0.1605792218182548,0.15972244923215906
17.9,1.0086436516482193,0.16198249464234712,0.16112970238011756
18.6,1.0147035321446507,0.16301442642719488,0.16210057661455693
19.299999999999997,1.011156659326425,0.16233894440778204,0.16154481278609054
20.0,1.0232773445532102,0.1640060386347071,0.16360976578277808
24.0,1.0328900157254683,0.16556481913637586,0.16513601363627667
28.0,1.0353453540564008,0.16598639937557214,0.16552643864203714
32.0,1.03881381481303,0.1665764647292443,0.16606473695034926
36.0,1.0353534706902432,0.16602685773306183,0.16550687578274365
40.0,1.0371572463601781,0.1663469041484635,0.16578477983386125
44.0,1.0351101658358897,0.16606129774882938,0.16543856703440696
48.0,1.0328901024204584,0.165702682035072,0.16508070768299835
52.0,1.038229577294686,0.16661074020232577,0.16591938118233088
56.0,1.034345398225241,0.16602983136631816,0.16528092193420907
60.0,1.0359233457892039,0.16622843042023358,0.16555774838148138
66.66666666666667,1.0350570034533277,0.16613051867678372,0.165414657651241
73.33333333333333,1.0325299944429918,0.16579159536786744,0.16496443873887193
80.0,1.032974803888131,0.165951523549143,0.1650093391963612
86.66666666666667,1.0338687179617574,0.16615952640320095,0.16513860967615362


==> anc/CC2.00_minbias_density_width.csv <==
0.0,0.3813318863390164,0.0016850454526900083
0.4605263157894736,0.6640209117054896,0.0008962436691029919
0.9210526315789472,0.5296486322965223,0.0002442044083314839
1.3815789473684208,0.763318513049974,0.00022492376240602744
1.8421052631578945,0.9853107770104556,0.0002712128680734556
2.302631578947368,1.2557200315277541,0.00034667249890331825
2.7631578947368416,1.8449559307935501,0.0005948056398035601
3.2236842105263155,2.476107061402399,0.0010486595910267644
3.684210526315789,3.0884215390393286,0.001847431162197218
4.144736842105263,3.6598781312450956,0.0034820451689385476
4.605263157894736,4.146089829993145,0.006484322409316081
5.065789473684211,4.727738316173665,0.01312450572363361
5.526315789473683,5.210610475053237,0.026808884961835533
5.986842105263157,5.237179250909767,0.04933030477106454
6.447368421052631,5.7527445172969225,0.09416525290113535
6.907894736842104,6.305660951148198,0.1845665659090363
7.368421052631578,8.441842906332687,0.5461851590845191
7.828947368421052,7.339019602559355,0.47637136701643334


==> anc/CC2.00_minbias_mass_broad.csv <==
0.276,-0.011243100405707487,0.00023653082889030921
0.2900416666666667,-0.008791162969604308,0.00023996430332186763
0.30408333333333337,-0.004187046486561433,0.0003554267573311098
0.318125,-0.00013088231602371297,0.0004226428958974171
0.33216666666666667,0.0036554803900372343,0.0004691531865305256
0.34620833333333334,0.008029680548571158,0.0005260426406287829
0.36025,0.010839011789690635,0.0005480958045451478
0.3742916666666667,0.015911496960898566,0.0005947100403342889
0.38833333333333336,0.020395209746186138,0.0006265662043827796
0.40237500000000004,0.023249622073698357,0.0006386012576412501
0.41641666666666666,0.026938119717456604,0.0006594083783841839
0.4304583333333334,0.029361558602388788,0.0006599287337867713
0.4445,0.03467785319640926,0.0006872848974953466
0.4585416666666667,0.03739205309276768,0.0006938890197097788
0.47258333333333336,0.03993647441477584,0.0006993743958563273
0.486625,0.04321314251867159,0.0007049439393993238
0.5006666666666667,0.045533831457148205,0.0007151837692256741
0.5147083333333333,0.04605359898975696,0.0007257014385097664
0.52875,0.04712736694183993,0.000732229470001161
0.5427916666666667,0.048222112911316825,0.0007413492862795336
0.5568333333333333,0.04917409251591015,0.0007613933882394569
0.570875,0.050731004403734084,0.0008003967333545106
0.5849166666666668,0.05378255340666031,0.0008304058356485954
0.5989583333333333,0.05601410653925927,0.0008627934966221476
0.613,0.05928482446565883,0.0008836285952045987
0.6270416666666667,0.06190525917937165,0.0009128782327373233
0.6410833333333333,0.06273020994401823,0.00091709747098107
0.655125,0.0632502839831697,0.0009202836896031231
0.6691666666666667,0.06363285548350708,0.0009206633582175516
0.6832083333333333,0.06181713285817339,0.0008916020807008083
0.6972499999999999,0.06145646056231663,0.0008899711711281692
0.7112916666666667,0.05969755718521619,0.000889004036816759
0.7253333333333334,0.05951215785683517,0.0008877405662709352
0.739375,0.05770064736699823,0.0009165511593247356
0.7534166666666666,0.05900269670897637,0.0009600919174138162
0.7674583333333334,0.05525779461627697,0.0010330797534307858
0.7815,0.05708103199179876,0.00115298560671922
0.7955416666666667,0.054940571787839176,0.0013361788631945301
0.8095833333333333,0.05497138149804409,0.0015739746074677926
0.8236249999999999,0.058070856327268466,0.001875603231384176
0.8376666666666667,0.04953156884983073,0.002123515140017419
0.8517083333333333,0.05071092302982133,0.002569019711129421
0.86575,0.04947388440895878,0.0030084779356687927
0.8797916666666666,0.04564267280824724,0.003528751954128716
0.8938333333333334,0.04571842654284117,0.004090222830753306
0.907875,0.050678953489646655,0.004716424540055857
0.9219166666666666,0.04237867720797742,0.005517200004952746
0.9359583333333333,0.05329336034065743,0.006951074492751147
0.95,0.03855366942101826,0.004031114434668909
1.0083333333333333,0.028785407469042595,0.006319262122423479
1.0666666666666667,0.03063977347900293,0.010505102455602022
1.125,0.022473801577948427,0.016011418672257367
1.1833333333333333,0.041758388030976534,0.02715240732794937


==> anc/CC2.00_minbias_mass_dyn.csv <==
0.276,0.000926468072699445,4.1457928241256123e-05
0.2900416666666667,0.0018623871746629326,4.788245707557484e-05
0.30408333333333337,0.004276549037601583,8.051107542183565e-05
0.318125,0.007490223294183678,0.00010842038347123644
0.33216666666666667,0.011604523095697514,0.00013601832273587165
0.34620833333333334,0.017024872302840895,0.00017205036054197348
0.36025,0.0230188592883812,0.00020197296830649024
0.3742916666666667,0.03140413102752663,0.0002464891991047639
0.38833333333333336,0.04118292535397109,0.0002917658021295756
0.40237500000000004,0.05184460265012414,0.00033394759294108915
0.41641666666666666,0.06505070295709695,0.00038679428529311187
0.4304583333333334,0.07967496351248607,0.0004341825026819172
0.4445,0.09944019545049824,0.0005057638939000707
0.4585416666666667,0.12027391190080779,0.0005716635856451655
0.47258333333333336,0.14459845527529883,0.0006446206773253368
0.486625,0.17413763525098921,0.0007254208594272013
0.5006666666666667,0.20769140928567464,0.0008214438887869003
0.5147083333333333,0.24452707327969064,0.0009318726527426762
0.52875,0.2889342269394506,0.0010483326810842917
0.5427916666666667,0.34159736354063447,0.0011800795340591252
0.5568333333333333,0.40392124061095214,0.001342557158450522
0.570875,0.47969750500919073,0.0015500715821004198
0.5849166666666668,0.5741591784002129,0.0017352556862125113
0.5989583333333333,0.685005075766608,0.0019185493987816096
0.613,0.820566723921135,0.0020197731312599863
0.6270416666666667,0.9800552957682835,0.0020600684944607566
0.6410833333333333,1.1643204587896143,0.0019400169484308808
0.655125,1.381695674854317,0.0016167932515076249
0.6691666666666667,1.6359105206838718,0.000984503094517689
0.6832083333333333,1.9277341860251107,7.3289371108837675e-06
0.6972499999999999,2.257865279621175,0.0015208167067985404
0.7112916666666667,2.6190279988621277,0.0036179630350543814
0.7253333333333334,2.976814578713653,0.006273058843028902
0.739375,3.317051812475101,0.009485688990915186
0.7534166666666666,3.5377669944326366,0.012452044128540538
0.7674583333333334,3.7214580145793446,0.015489768081037702
0.7815,3.672702461755131,0.016910659961221756
0.7955416666666667,3.5668484097566746,0.017891380057474402
0.8095833333333333,3.330707413352629,0.01714781359713473
0.8236249999999999,3.0149218526328228,0.015095143625809281
0.8376666666666667,2.7816052841807544,0.011974374762898874
0.8517083333333333,2.4719190587484565,0.008905507765283526
0.86575,2.198162263471298,0.005343147372722387
0.8797916666666666,1.9528063729965126,0.0015464084732787322
0.8938333333333334,1.73269598749638,0.001626823710121505
0.907875,1.5481762040517835,0.0037696816722936235
0.9219166666666666,1.3744065912517471,0.007805472365295768
0.9359583333333333,1.2527957916701786,0.009345295096093562
0.95,1.104034205166636,0.007346483284642929
1.0083333333333333,0.7302003621813077,0.011912398018138346
1.0666666666666667,0.5324405751841439,0.01624195723184823
1.125,0.3938072840738428,0.020875423520987427
1.1833333333333333,0.33613176521690885,0.02760342298947938


==> anc/CC2.00_minbias_mass_ev.csv <==
1.0,0.7999686218468856,0.6217261609642759,0.6203071627988758
1.625,0.8037389294316636,0.62427900322798,0.6234135393406776
2.25,0.808177290780022,0.6275495715693367,0.6269418169245083
2.875,0.8149501450171718,0.6327148035576131,0.6322409296051859
3.5,0.8216083447421916,0.6378355596242129,0.6374289071218227
4.125,0.824441495106106,0.6400193734717713,0.6396344855878796
4.75,0.8248801257110027,0.6403620888475798,0.6399730791174144
5.375,0.8194892754819005,0.6362009557875136,0.6357777885915591
6.0,0.8090058268108488,0.628094156130441,0.6276332953493261
6.7,0.7939257314974404,0.6164624171405715,0.6159062110189475
7.4,0.7742005351021866,0.6012520354617454,0.6005672786609891
8.1,0.7527581695981278,0.5847292041982338,0.5838980661533562
8.8,0.7335411280650954,0.5699524531009178,0.5689499170007039
9.5,0.7133740526862643,0.5544287432414706,0.5532696120082661
10.2,0.6976161305689011,0.5423006288609806,0.5410006054409512
10.899999999999999,0.6821600371130957,0.5303655799185708,0.52896932250179
11.6,0.669733929561827,0.5207521712201645,0.5192886158811878
12.3,0.6603551229162768,0.5135335168603792,0.5119598906316292
13.0,0.6539721874263467,0.5086672946635467,0.5069875840332793
13.7,0.6430846888665629,0.5002862206516205,0.4984805985082291
14.399999999999999,0.6467065410809122,0.5031812656700639,0.501237824019855
15.1,0.6418295549280231,0.49947260766798274,0.49739237597676506
15.799999999999999,0.6413581714991068,0.499170940789537,0.4970085730655156
16.5,0.641337110023553,0.4993133678675851,0.49690827541465393
17.2,0.6452509316240028,0.5023206668017691,0.5000049212167469
17.9,0.64341643431928,0.5009993311889297,0.49855218078185265
18.6,0.6429736527000368,0.5007240900994764,0.49810265292435724
19.299999999999997,0.651799001121735,0.507567383126753,0.5050350186904795
20.0,0.648682271012357,0.504178116743315,0.5030083061600045
24.0,0.6506105440975994,0.5057694250892801,0.5044712401278302
28.0,0.6533032658126188,0.5079106206348263,0.506517860718928
32.0,0.6536878060194421,0.5082991903870491,0.5067778949711808
36.0,0.6529372507379679,0.5077615159650191,0.5061655824143375
40.0,0.6528988547424843,0.5078516209397131,0.5061093998905126
44.0,0.6535856998292329,0.5084525636075526,0.5065777143731998
48.0,0.6539516895859712,0.5088063862516465,0.5068626541612621
52.0,0.6506348211024785,0.5063567655344655,0.5042357457767292
56.0,0.6526203304435428,0.5079439662315377,0.5057375895482368
60.0,0.6518434254135862,0.507161555506717,0.5051814401100598
66.66666666666667,0.6504221890063133,0.5062134052458949,0.5040385275900863
73.33333333333333,0.6500741377032739,0.5061562261859723,0.5036045973460146
80.0,0.651180701572411,0.5073246012882697,0.5044368373864676
86.66666666666667,0.6486505435648796,0.5055167151754654,0.5023869203086817


==> anc/CC2.00_minbias_mass_width.csv <==
0.276,0.004403881368422316,0.00023653082889030921
0.2900416666666667,0.007775948167140342,0.00023996430332186763
0.30408333333333337,0.015726827425528035,0.0003554267573311098
0.318125,0.024315317851379345,0.0004226428958974171
0.33216666666666667,0.03331459187962466,0.0004691531865305256
0.34620833333333334,0.043285291932377574,0.0005260426406287829
0.36025,0.05188202967911009,0.0005480958045451478
0.3742916666666667,0.0628023696627178,0.0005947100403342889
0.38833333333333336,0.07310439702243214,0.0006265662043827796
0.40237500000000004,0.08168526091536257,0.0006386012576412501
0.41641666666666666,0.09096552892124399,0.0006594083783841839
0.4304583333333334,0.0988172615790429,0.0006599287337867713
0.4445,0.10937978340885633,0.0006872848974953466
0.4585416666666667,0.11714703207812938,0.0006938890197097788
0.47258333333333336,0.1245457045424621,0.0006993743958563273
0.486625,0.13247623490112062,0.0007049439393993238
0.5006666666666667,0.13925174226906378,0.0007151837692256741
0.5147083333333333,0.14403074663769058,0.0007257014385097664
0.52875,0.14917313169242363,0.000732229470001161
0.5427916666666667,0.15415186979307324,0.0007413492862795336
0.5568333333333333,0.1588098912790893,0.0007613933882394569
0.570875,0.1639019829584357,0.0008003967333545106
0.5849166666666668,0.1703251507124932,0.0008304058356485954
0.5989583333333333,0.17577212550080645,0.0008627934966221476
0.613,0.18210938367230048,0.0008836285952045987
0.6270416666666667,0.18765466337034592,0.0009128782327373233
0.6410833333333333,0.19126976219547323,0.00091709747098107
0.655125,0.19445205730131015,0.0009202836896031231
0.6691666666666667,0.19737543737443622,0.0009206633582175516
0.6832083333333333,0.19798535325192237,0.0008916020807008083
0.6972499999999999,0.19994111098541184,0.0008899711711281692
0.7112916666666667,0.20039510714296885,0.000889004036816759
0.7253333333333334,0.2023244728809487,0.0008877405662709352
0.739375,0.2025347120119035,0.0009165511593247356
0.7534166666666666,0.20577034486875107,0.0009600919174138162
0.7674583333333334,0.2038754488265769,0.0010330797534307858
0.7815,0.20746945283391893,0.00115298560671922
0.7955416666666667,0.20702461809043135,0.0013361788631945301
0.8095833333333333,0.20867978170918475,0.0015739746074677926
0.8236249999999999,0.21333599118432256,0.001875603231384176
0.8376666666666667,0.20628926529021946,0.002123515140017419
0.8517083333333333,0.20890025914923394,0.002569019711129421
0.86575,0.20903700517437085,0.0030084779356687927
0.8797916666666666,0.20652461616312537,0.003528751954128716
0.8938333333333334,0.2078669594946339,0.004090222830753306
0.907875,0.21404441773996546,0.004716424540055857
0.9219166666666666,0.20691384386969455,0.005517200004952746
0.9359583333333333,0.21895329328029198,0.006951074492751147
0.95,0.20529559676671047,0.004031114434668909
1.0083333333333333,0.19960730609031563,0.006319262122423479
1.0666666666666667,0.20496351578793362,0.010505102455602022
1.125,0.19982230564202572,0.016011418672257367
1.1833333333333333,0.22173520426252968,0.02715240732794937


==> anc/CC2.00_minbias_timedep.csv <==
1.0,1.2667258225274676,0.0022271364674356056
1.625,1.2962681354390237,0.0016696992528585756
2.25,1.3210739275954597,0.0011038047511875773
2.875,1.3086119966746885,0.0009748312608979906
3.5,1.2844094192371678,0.0008305298257406895
4.125,1.2068802332542212,0.0007423604544151097
4.75,1.1391342639243578,0.0006653455537519125
5.375,1.0459075876601482,0.0006544998655757013
6.0,0.9614995002926594,0.0006094558697354611
6.7,0.8640843187912107,0.0006676892823600743
7.4,0.7848649015455994,0.0006820737082265623
8.1,0.7111672122522312,0.0007878732028264539
8.8,0.6648132009358378,0.0008111625041916459
9.5,0.6140084622728563,0.000898282875470475
10.2,0.5835530560036426,0.0010323142326199904
10.899999999999999,0.5475578928181163,0.0011848607890058852
11.6,0.5196711227968743,0.0014105914442272749
12.3,0.4980077897264023,0.0015067703558649741
13.0,0.4877661832797282,0.001575677389529375
13.7,0.47299520927021754,0.0016972379194631012
14.399999999999999,0.49270209205734233,0.001868074722888559
15.1,0.47235713132906443,0.0019373355632520898
15.799999999999999,0.4493197909614867,0.0020772079365807164
16.5,0.4575477466169508,0.002475410298175597
17.2,0.4742669051616425,0.0023768265753779626
17.9,0.42974023367706166,0.003281425730577589
18.6,0.4722519990190931,0.002509795675095611
19.299999999999997,0.4965738729990676,0.002595790951461107
20.0,0.48085941342496613,0.0012659626503839093
24.0,0.5005007430394998,0.0013233881477932767
28.0,0.50048521066802,0.0016324747779633306
32.0,0.49200647834865835,0.0016742923840817748
36.0,0.5069305434468174,0.00158478390280604
40.0,0.5136164016339575,0.0018519060454085256
44.0,0.5033132106652709,0.0019581897924323974
48.0,0.5082018098685773,0.002237040450520988
52.0,0.4948793748235025,0.0025348292829623677
56.0,0.510545188281225,0.0021691928439458792
60.0,0.4921938871229659,0.0018562799012882322
66.66666666666667,0.5153001890393609,0.002203454020434713
73.33333333333333,0.4926315553688422,0.0026914305591643263
80.0,0.5016728457518114,0.003390835465139008
86.66666666666667,0.46999274006800185,0.0031333372175849057


==> anc/T120_mu0_mass_dyn.csv <==
0.276,0.011048546553351132,0.00071197014886312
0.2900416666666667,0.013859429079946356,0.00041765748866572463
0.30408333333333337,0.017119544756159174,0.00031927159450202735
0.318125,0.022495689136444688,0.00030545896351138996
0.33216666666666667,0.02906844935985951,0.0003030563435078391
0.34620833333333334,0.03556294194103159,0.0002904262401196334
0.36025,0.044365835183324945,0.0003123292645823371
0.3742916666666667,0.05446306841943462,0.00033314267267512646
0.38833333333333336,0.06594357647952236,0.00035108290013741275
0.40237500000000004,0.0805586640273142,0.00038813226929997594
0.41641666666666666,0.09669102372592708,0.0004152150310308451
0.4304583333333334,0.11565044380848481,0.00045598291380383985
0.4445,0.140290359474816,0.0004983222881386366
0.4585416666666667,0.16528451918093529,0.000532976434990105
0.47258333333333336,0.19758816620446074,0.0005851000430691073
0.486625,0.23440779719045998,0.0006308820724514468
0.5006666666666667,0.27665590596265316,0.0006926369059088584
0.5147083333333333,0.32869661239197473,0.0007382767576301764
0.52875,0.3872464492255938,0.0007834135972425007
0.5427916666666667,0.45449023719225284,0.0008391790182206964
0.5568333333333333,0.537483283606059,0.0008675647359418063
0.570875,0.6305569391031723,0.0008872604340648317
0.5849166666666668,0.7405001320268761,0.0008733370813179149
0.5989583333333333,0.8637916178857546,0.0008346942041527233
0.613,1.008509973826151,0.0007409673596988019
0.6270416666666667,1.1683799702841067,0.0006051017618974798
0.6410833333333333,1.3516890943169946,0.0003857345199997586
0.655125,1.5515439830653026,8.815340067426038e-05
0.6691666666666667,1.7647591606148796,0.0002821116522753681
0.6832083333333333,1.987687690519575,0.0006988576971648595
0.6972499999999999,2.213894445294605,0.0011486155634013524
0.7112916666666667,2.4403118125690373,0.0016083524277439904
0.7253333333333334,2.6556527123883535,0.0020623269866806237
0.739375,2.8469926264753416,0.002502769622929745
0.7534166666666666,2.986131710214373,0.002911764374234449
0.7674583333333334,3.0699143568678737,0.0032661138546720998
0.7815,3.0843162069106316,0.0035547936480008016
0.7955416666666667,3.0536297326264465,0.003773637532145547
0.8095833333333333,2.934790347985915,0.0037657786062086107
0.8236249999999999,2.7886539698302895,0.0035989656990872503
0.8376666666666667,2.611134781520985,0.003269971755540047
0.8517083333333333,2.4182307431822934,0.0027820394664639994
0.86575,2.2206438554595604,0.0021742908302324966
0.8797916666666666,2.024472146942885,0.0015578500838450667
0.8938333333333334,1.8459726913452907,0.0008125230561397814
0.907875,1.6755458764255038,0.0001847554842166266
0.9219166666666666,1.5207468918705018,0.0005230185205503233
0.9359583333333333,1.3799249172877484,0.0011702875949081586
0.95,1.2492897444262965,0.0010178781273860538
1.0166666666666666,0.7951750925550881,0.0023174009388132787
1.0833333333333333,0.5302112891019327,0.0032358735421134646
1.15,0.37822402034498587,0.00395391904573859
1.2166666666666668,0.2877048026334469,0.004992351375691621


==> anc/T120_mu0_mass_width.csv <==
0.276,0.048969739814672945,0.004070006552680777
0.2900416666666667,0.053969698859542364,0.0020987231566617715
0.30408333333333337,0.05873103456735327,0.0014142925226769665
0.318125,0.06815958803213894,0.0011965887383718005
0.33216666666666667,0.07793705134195696,0.001052419945678788
0.34620833333333334,0.08448165536279342,0.0008952244188544872
0.36025,0.09350576047279549,0.0008565568782623959
0.3742916666666667,0.1019182397504153,0.0008140237575541053
0.38833333333333336,0.10961314922930457,0.0007651769201132404
0.40237500000000004,0.11900887997464364,0.0007562404103500159
0.41641666666666666,0.12691597151672082,0.000723665003941472
0.4304583333333334,0.13484416352514414,0.0007118880316476698
0.4445,0.1453605691677926,0.0006998788541879223
0.4585416666666667,0.15189615626761424,0.0006720512528437619
0.47258333333333336,0.16109992711210974,0.0006661927256032113
0.486625,0.169350764009153,0.0006500202850548586
0.5006666666666667,0.17685466844500544,0.0006476029983108334
0.5147083333333333,0.1859536256076423,0.0006322311489205168
0.52875,0.1934669648284311,0.0006168526976233215
0.5427916666666667,0.20014556977869027,0.0006117256579923314
0.5568333333333333,0.20902092359293079,0.000598595742556036
0.570875,0.21596721965516363,0.0005860952730355035
0.5849166666666668,0.2236760781258274,0.0005700998975672353
0.5989583333333333,0.22945027627700787,0.0005528319843486433
0.613,0.236650224175456,0.0005359122463902152
0.6270416666666667,0.24113759716405433,0.0005142006115752462
0.6410833333333333,0.24793819839288486,0.000499095799835746
0.655125,0.25390523742448423,0.0004744343665175995
0.6691666666666667,0.2595934372174923,0.0004554688624359409
0.6832083333333333,0.26345717929945406,0.0004303675905968206
0.6972499999999999,0.26649925936458085,0.00040566799662504244
0.7112916666666667,0.26761812761193504,0.00038321936119318644
0.7253333333333334,0.26769236742673186,0.00036486502891497385
0.739375,0.26691532042990157,0.000354148412065723
0.7534166666666666,0.2667255597221538,0.0003553986090915031
0.7674583333333334,0.2660011785560168,0.00036757703989413195
0.7815,0.26541062681821076,0.0003953597978492565
0.7955416666666667,0.2628659200040415,0.0004368684263609876
0.8095833333333333,0.26295692895139844,0.0004926223430805385
0.8236249999999999,0.26131008307089937,0.0005588323493994896
0.8376666666666667,0.25970366330804606,0.00064060651763771
0.8517083333333333,0.2579311914177862,0.0007331968762364745
0.86575,0.2562047571005214,0.0008335420045899677
0.8797916666666666,0.2559891524466625,0.0009611111812312939
0.8938333333333334,0.2516539740778008,0.0010725042302904253
0.907875,0.25183408280628733,0.0012265459949914496
0.9219166666666666,0.2479873625373782,0.0013699935688682682
0.9359583333333333,0.24537386898881178,0.001539064205128071
0.95,0.240043906592516,0.0009379636639557599
1.0166666666666666,0.2227415512491401,0.0014720519613431533
1.0833333333333333,0.2078337242842955,0.0022342956470919662
1.15,0.1992813169470822,0.003287793408445512
1.2166666666666668,0.19627420273443524,0.005087615625108548


==> anc/T120_mu330_mass_dyn.csv <==
0.276,0.012448826025800311,0.0008028548129382685
0.2900416666666667,0.016486828590105827,0.0005045608773442087
0.30408333333333337,0.02145112555804565,0.0003727188772171858
0.318125,0.027814099816184816,0.0003459032652726241
0.33216666666666667,0.03401175779406374,0.00033845751005992124
0.34620833333333334,0.04253181616945328,0.0003483844243637134
0.36025,0.05144748316825966,0.0003527851447943349
0.3742916666666667,0.06279464541697566,0.00037645020611964253
0.38833333333333336,0.07540352971760425,0.00040158597910887783
0.40237500000000004,0.09007201575979036,0.00042560495506395094
0.41641666666666666,0.10884490412147514,0.0004650819545936155
0.4304583333333334,0.1294855976059221,0.0004974165339424744
0.4445,0.1537956241956782,0.0005353289147667295
0.4585416666666667,0.18049192941044048,0.0005779670424563106
0.47258333333333336,0.21304465292739394,0.0006225642341753909
0.486625,0.24892593536720142,0.0006599766535532395
0.5006666666666667,0.2916525468385123,0.000712785596820061
0.5147083333333333,0.34465294534297775,0.0007653685143695438
0.52875,0.40341014903396805,0.0008010727190715396
0.5427916666666667,0.470887432626321,0.0008406585263898192
0.5568333333333333,0.5484866566027815,0.0008698167388900262
0.570875,0.6419713582756689,0.0008741685199896234
0.5849166666666668,0.7455698569079076,0.0008546463089478306
0.5989583333333333,0.8683814534659468,0.0008070331896762333
0.613,1.0066414055405664,0.0007187635190122084
0.6270416666666667,1.1656685420015698,0.0005642376574772004
0.6410833333333333,1.342108832278012,0.000352214885283546
0.655125,1.536788921815639,7.191872117864835e-05
0.6691666666666667,1.7474875586285596,0.0002778666426698875
0.6832083333333333,1.9689034495068436,0.0006851128736103063
0.6972499999999999,2.2001372284299348,0.0011146317269013603
0.7112916666666667,2.4328620872120905,0.0015630729467326985
0.7253333333333334,2.6506421606187853,0.002014669817780013
0.739375,2.842362439405903,0.002444696224433397
0.7534166666666666,2.996482353735424,0.0028427766503519637
0.7674583333333334,3.083189006323862,0.003190167219616617
0.7815,3.1029844232638277,0.0034597023816946046
0.7955416666666667,3.077672617316764,0.003631117052494967
0.8095833333333333,2.943787035731467,0.0036087637026623923
0.8236249999999999,2.805248602293725,0.0034394425719070382
0.8376666666666667,2.6174800580070845,0.0030617716370622276
0.8517083333333333,2.418511765055113,0.0025563687120597404
0.86575,2.2102877346501955,0.0019848603216989784
0.8797916666666666,2.0185573964459946,0.0013119298677425413
0.8938333333333334,1.8325796025540786,0.0006366372318857584
0.907875,1.6599006314682352,9.532917615306764e-06
0.9219166666666666,1.5030764515990418,0.0006037860561797409
0.9359583333333333,1.3610646458077478,0.0011848163742185249
0.95,1.2300135002930082,0.0009725303372432056
1.0166666666666666,0.7831158461512018,0.002020230096767608
1.0833333333333333,0.5228101867568871,0.0026907069345804635
1.15,0.37289607068307573,0.003252409116934952
1.2166666666666668,0.284881329562247,0.00386781014783147


==> anc/T120_mu330_mass_width.csv <==
0.276,0.055730636318212186,0.004592236003206569
0.2900416666666667,0.0648598776560925,0.0025384975709842644
0.30408333333333337,0.07437126465675489,0.001654722484816923
0.318125,0.08519368825751424,0.0013593084757846149
0.33216666666666667,0.09219095637720577,0.001179259301401939
0.34620833333333334,0.10220546208920087,0.00107937584925233
0.36025,0.10970813187416442,0.0009730690743219978
0.3742916666666667,0.1189582900338199,0.000926666273232724
0.38833333333333336,0.12695368280499073,0.0008832292798766774
0.40237500000000004,0.1348191949215069,0.0008375971642761886
0.41641666666666666,0.14493338648921306,0.0008218257848896501
0.4304583333333334,0.15331167297065074,0.0007898133996178378
0.4445,0.16188577462547996,0.0007656813585863418
0.4585416666666667,0.16870392364996262,0.0007449154284275934
0.47258333333333336,0.17680611505516142,0.0007263993364807951
0.486625,0.18309681671968878,0.0006974801690191885
0.5006666666666667,0.19001227613065116,0.0006859445982846592
0.5147083333333333,0.19904034216863037,0.0006784044435715629
0.52875,0.20601945623220116,0.0006561200703922997
0.5427916666666667,0.21232235238845001,0.0006414343693170724
0.5568333333333333,0.21798822043627883,0.0006249858661802567
0.570875,0.2252986485767546,0.0006078471327819496
0.5849166666666668,0.2301052857025498,0.0005826327291123252
0.5989583333333333,0.23640949109995207,0.0005668738904375693
0.613,0.24128588730432826,0.000546963984860267
0.6270416666666667,0.2471946840471835,0.0005257550518231976
0.6410833333333333,0.2517787476528405,0.0005025446869977712
0.655125,0.2556900702338961,0.0004744288486483969
0.6691666666666667,0.2596594480655856,0.00044778604214696234
0.6832083333333333,0.26316215548067223,0.00042287840713639774
0.6972499999999999,0.2643234293962546,0.00039503571169845377
0.7112916666666667,0.2645702612814558,0.00037038554090191493
0.7253333333333334,0.2648103566578578,0.0003522320437476557
0.739375,0.26436599354266405,0.0003408864607049762
0.7534166666666666,0.2629950692299467,0.000338187704928588
0.7674583333333334,0.26224015063824657,0.00034907481417246756
0.7815,0.2612253641591265,0.00037280579940263207
0.7955416666666667,0.258062876231283,0.0004061268207759628
0.8095833333333333,0.25914290977397025,0.00046100190915537734
0.8236249999999999,0.2560451817911241,0.0005206118677704839
0.8376666666666667,0.2548508688874169,0.000591337930311112
0.8517083333333333,0.25300235901370643,0.000672635586166178
0.86575,0.25278584521133757,0.0007697090606813192
0.8797916666666666,0.2490736890277123,0.0008663206974900194
0.8938333333333334,0.24654066380014347,0.000968355283307298
0.907875,0.24419095404080984,0.0010839361362454474
0.9219166666666666,0.24288309946819875,0.0012344009510628171
0.9359583333333333,0.2401686514671468,0.0013684310896340157
0.95,0.23513661824597737,0.0008244175597078531
1.0166666666666666,0.22061636434940976,0.0012636518131808288
1.0833333333333333,0.20663096477831178,0.0018481926040456694
1.15,0.19821549153639334,0.002695928085370059
1.2166666666666668,0.1962612343471317,0.003941502525190096


==> anc/T120_mu449_mass_dyn.csv <==
0.276,0.01843794675390042,0.001003652170376359
0.2900416666666667,0.01919811611602168,0.000521304659127907
0.30408333333333337,0.02530989638589225,0.00043942174629030533
0.318125,0.03218708014345058,0.00039930251821524435
0.33216666666666667,0.0409205740525487,0.00041128395170614653
0.34620833333333334,0.0491047584471212,0.00038954076147823465
0.36025,0.05980290324279051,0.00040001516431365994
0.3742916666666667,0.07195101742574687,0.0004202195413047629
0.38833333333333336,0.08560610727281742,0.00044758782132831633
0.40237500000000004,0.10203498103077352,0.0004741290585732807
0.41641666666666666,0.12094206010087648,0.0005100897182683937
0.4304583333333334,0.1424060844357406,0.0005390437753858517
0.4445,0.1678513141179561,0.0005827242186964104
0.4585416666666667,0.1978096241506441,0.0006193999839480866
0.47258333333333336,0.23058224419599432,0.0006627024554954278
0.486625,0.2699003778993946,0.0007096364327188492
0.5006666666666667,0.31354837449349493,0.000752484618221114
0.5147083333333333,0.36372109917417556,0.0007967213904511965
0.52875,0.42041004890885203,0.0008332008108263183
0.5427916666666667,0.4904415605047277,0.0008618518150884954
0.5568333333333333,0.568820110171495,0.0008831378458128052
0.570875,0.6589048530851813,0.0008834016244698463
0.5849166666666668,0.7627117334711458,0.0008512355813099321
0.5989583333333333,0.8805822866926336,0.0007970141206960511
0.613,1.017078326928503,0.0006931298895062408
0.6270416666666667,1.1711567408430925,0.0005310547399894533
0.6410833333333333,1.3421507709233154,0.00031541417293868326
0.655125,1.5319791827695641,1.1732728602117833e-05
0.6691666666666667,1.7363050109038607,0.0003399835074610024
0.6832083333333333,1.9524997530062256,0.0007484839023918921
0.6972499999999999,2.177471656672069,0.0011857797576510112
0.7112916666666667,2.3980131454775537,0.0016446413442091099
0.7253333333333334,2.621122540689378,0.0020914883156699874
0.739375,2.8122530625859077,0.002538346704236355
0.7534166666666666,2.967465707733541,0.002941826051451886
0.7674583333333334,3.0637614026054014,0.0032982598925302385
0.7815,3.081547200056398,0.0035835015590057373
0.7955416666666667,3.0478732099860264,0.0037586449178630046
0.8095833333333333,2.936209552899495,0.003758852420587378
0.8236249999999999,2.7878300927777886,0.0035486624550389793
0.8376666666666667,2.6099368931803406,0.0031664682690828966
0.8517083333333333,2.41693433958178,0.0026287618017078137
0.86575,2.2086468766754392,0.002011048979933199
0.8797916666666666,2.013229145722519,0.0013209413253982454
0.8938333333333334,1.8236116158373528,0.0007207359549174975
0.907875,1.6538428639187317,3.5835268297805805e-05
0.9219166666666666,1.4993557723753972,0.0005409640718059392
0.9359583333333333,1.353918212682154,0.001259786728262561
0.95,1.2243034194484195,0.0010019467067469753
1.0166666666666666,0.7810524553423194,0.0020396215032083467
1.0833333333333333,0.5275312684242325,0.0027751032674719067
1.15,0.3720099558621104,0.003271557827877604
1.2166666666666668,0.2798319724828467,0.0038933223475466133


==> anc/T120_mu449_mass_width.csv <==
0.276,0.08292952471543519,0.005758676230315114
0.2900416666666667,0.07583823924913138,0.002626547620911008
0.30408333333333337,0.08813961764125128,0.00195551911083888
0.318125,0.09904902211098326,0.0015740011676085063
0.33216666666666667,0.11152133243899937,0.001440732320486222
0.34620833333333334,0.11865118747306126,0.0012136685679293375
0.36025,0.1283178928742074,0.001111878007169602
0.3742916666666667,0.13721711742741902,0.0010439426108235033
0.38833333333333336,0.1451817374663692,0.00099525848229842
0.40237500000000004,0.1539800422699762,0.0009460493822725628
0.41641666666666666,0.16243269981875325,0.0009150832864629852
0.4304583333333334,0.17018518356884152,0.0008708555355280653
0.4445,0.1784982043599669,0.0008505299234679751
0.4585416666666667,0.18717162263350334,0.0008198773297040444
0.47258333333333336,0.1938599176755298,0.0007960371650821172
0.486625,0.20162656034464332,0.0007784375191121012
0.5006666666666667,0.2077578892805273,0.0007552724667267377
0.5147083333333333,0.21350002360276968,0.0007355343356214427
0.52875,0.21816007152154457,0.0007105853211861906
0.5427916666666667,0.22542156879699551,0.0006927584628721302
0.5568333333333333,0.23100175852615876,0.0006750672284966669
0.570875,0.23617054063704868,0.0006539712659207975
0.5849166666666668,0.2411698813680638,0.0006273120382649613
0.5989583333333333,0.24522802685109982,0.0006050721637006429
0.613,0.2501571665079118,0.0005839072912449402
0.6270416666666667,0.254764356324498,0.0005594402561813771
0.6410833333333333,0.25776365188539413,0.0005317073050455273
0.655125,0.2627242354618571,0.0005071526683006156
0.6691666666666667,0.26534851880142557,0.00047530461198914427
0.6832083333333333,0.2675807252646953,0.0004471899015754758
0.6972499999999999,0.26840205749945234,0.0004176649706533606
0.7112916666666667,0.26944144988852425,0.0003932239239970529
0.7253333333333334,0.26756210839497596,0.0003698253210535868
0.739375,0.2665502864017311,0.00035842919228530693
0.7534166666666666,0.2647022526187817,0.0003541178259623665
0.7674583333333334,0.262950332842708,0.0003628347741426273
0.7815,0.2620900078002704,0.00038869294270678075
0.7955416666666667,0.2597111939762118,0.0004254187725401654
0.8095833333333333,0.25882986083017917,0.00047923581050271713
0.8236249999999999,0.25690774020137924,0.0005393897650731969
0.8376666666666667,0.25455218470613233,0.0006110357872974697
0.8517083333333333,0.2515099201988619,0.0006915641898678652
0.86575,0.2508292351977634,0.0007855610632554287
0.8797916666666666,0.24802573046967827,0.0008824752844382933
0.8938333333333334,0.24919772008786048,0.001014443785975808
0.907875,0.24313655346251328,0.0011200778034173066
0.9219166666666666,0.24587825988079362,0.001271494436299448
0.9359583333333333,0.23821370804927836,0.0013895464163617562
0.95,0.23431418653157202,0.000837888666488086
1.0166666666666666,0.2210016380636763,0.0012793360324111114
1.0833333333333333,0.21023739314075016,0.001936423487757454
1.15,0.19852128661953625,0.0027142578650784753
1.2166666666666668,0.19305364043581788,0.003939608485003666


==> anc/T150_mu0_mass_dyn.csv <==
0.276,0.06141598566850873,0.002651492296674754
0.2900416666666667,0.06732369984238444,0.001451536266140737
0.30408333333333337,0.07963205577415983,0.0010652830887710608
0.318125,0.09078854920390288,0.0008902041125890197
0.33216666666666667,0.10378995039025962,0.0008269471061421402
0.34620833333333334,0.11940804498653693,0.0008181986957898526
0.36025,0.1393092766707549,0.0008281906506228383
0.3742916666666667,0.16223718945650473,0.0008277881263132139
0.38833333333333336,0.18024244351343774,0.0008122612353188772
0.40237500000000004,0.2082988664902376,0.0008323434272244179
0.41641666666666666,0.24129614196711693,0.000855332082478414
0.4304583333333334,0.2731273482598746,0.0008641351507689334
0.4445,0.3111587493919964,0.000887690668735838
0.4585416666666667,0.3532714189704383,0.0008826571111580565
0.47258333333333336,0.4019357647777766,0.0008898089102825847
0.486625,0.4546481373103148,0.000880307780224665
0.5006666666666667,0.5132690205774866,0.0008627273669123265
0.5147083333333333,0.57508775630969,0.0008254206232507379
0.52875,0.6501035184955526,0.0007583568665890182
0.5427916666666667,0.7278130238655989,0.0006669098805613136
0.5568333333333333,0.812077577056394,0.0005594647224437444
0.570875,0.9018413937081388,0.00043122261961860175
0.5849166666666668,0.9999678121400066,0.00025164877253815025
0.5989583333333333,1.1022928969500045,6.401501404347652e-05
0.613,1.2098271419759627,0.00016401323065991406
0.6270416666666667,1.3208335480075477,0.0004052108334487394
0.6410833333333333,1.436224896873149,0.000643774193465222
0.655125,1.5520858082017328,0.0008870551444589068
0.6691666666666667,1.667679008419547,0.0011214574583939827
0.6832083333333333,1.778740353790594,0.001333474499032801
0.6972499999999999,1.8947008937796819,0.001517294321246604
0.7112916666666667,2.007122007467138,0.0016739119829345059
0.7253333333333334,2.114462786381899,0.0018230368832279076
0.739375,2.2153854018003827,0.001968327017999138
0.7534166666666666,2.2950504094914335,0.00211478144086219
0.7674583333333334,2.352759450728804,0.0022834821031934615
0.7815,2.3914735266204983,0.0024806768008456596
0.7955416666666667,2.40415848358518,0.0026911229182975355
0.8095833333333333,2.390782556433112,0.002871546016676295
0.8236249999999999,2.3504047255939935,0.0029983641355712277
0.8376666666666667,2.2913677705764846,0.0030195503012606867
0.8517083333333333,2.2073954874746713,0.0029170796334524267
0.86575,2.1122084459917136,0.0027169965972181544
0.8797916666666666,2.0013610640240174,0.0023679368491672822
0.8938333333333334,1.8830625997527635,0.0019652425468657617
0.907875,1.768635619746638,0.0014308972852878675
0.9219166666666666,1.6473249342680758,0.0008927139301265163
0.9359583333333333,1.529795249267179,0.0003168681461351734
0.95,1.413890165761329,0.0002486155523259434
1.0166666666666666,0.9465167298164304,0.0015928783344723617
1.0833333333333333,0.6339067895109264,0.002421878512681667
1.15,0.43528317230005453,0.002884653222161775
1.2166666666666668,0.3292405303814244,0.003313522647244942


==> anc/T150_mu0_mass_width.csv <==
0.276,0.2532374858935469,0.015947863645569056
0.2900416666666667,0.24407342884973454,0.007691823743320992
0.30408333333333337,0.25539151316657505,0.005039396906062454
0.318125,0.2578991060163455,0.0037569704732430672
0.33216666666666667,0.261789846710943,0.003126530331534558
0.34620833333333334,0.2681066095824155,0.0027857653597291917
0.36025,0.27935224156599736,0.002560808748336068
0.3742916666666667,0.2911873465510437,0.0023385179556638016
0.38833333333333336,0.2883717437678273,0.002069904738281489
0.40237500000000004,0.2989689524913018,0.0019536078270035776
0.41641666666666666,0.3115130653191787,0.0018681498912724232
0.4304583333333334,0.31624476363433274,0.0017451773931565387
0.4445,0.32403665405192056,0.0016794822330997293
0.4585416666666667,0.3310924126365915,0.0015761396042419634
0.47258333333333336,0.33996338474010723,0.0015245172440689061
0.486625,0.3469892218742273,0.0014598628367750166
0.5006666666666667,0.3539824706499748,0.0014089299752833451
0.5147083333333333,0.35735817045212964,0.0013338029354613577
0.52875,0.36837403170254396,0.0012993056824755125
0.5427916666666667,0.3745986114909688,0.0012338789677120612
0.5568333333333333,0.3804012516035028,0.0011874079721041597
0.570875,0.3839110213851064,0.0011360439033856209
0.5849166666666668,0.391291461835478,0.0010916752381366279
0.5989583333333333,0.3938954876596407,0.0010298713224969054
0.613,0.399368975977915,0.0009773496877591408
0.6270416666666667,0.40303924240050404,0.0009274188910811643
0.6410833333333333,0.4039968170897389,0.0008656491359836714
0.655125,0.40568872484843915,0.0008064154128952329
0.6691666666666667,0.40659822327161466,0.0007506907840966425
0.6832083333333333,0.40759451079717574,0.000696694632145095
0.6972499999999999,0.4047021624399984,0.0006420184140039897
0.7112916666666667,0.4009576859274077,0.0005918678838537936
0.7253333333333334,0.39618286610326986,0.0005534531468936128
0.739375,0.3901897650152081,0.0005256691085520961
0.7534166666666666,0.38512815430528846,0.0005140607143637528
0.7674583333333334,0.380228660094205,0.0005217538615880606
0.7815,0.3745161025935675,0.0005479576002787145
0.7955416666666667,0.36881867011688274,0.0005941924966127613
0.8095833333333333,0.36302838390604136,0.0006556421626092737
0.8236249999999999,0.3574516604652544,0.0007342337683129675
0.8376666666666667,0.35100899784390815,0.000819819965910105
0.8517083333333333,0.3455045744726231,0.0009163549198423298
0.86575,0.33893126750068453,0.0010278792344359006
0.8797916666666666,0.3334802593823126,0.0011359622551686628
0.8938333333333334,0.3285461107640373,0.00126944576111006
0.907875,0.31971368425117264,0.0013922637506089462
0.9219166666666666,0.31460112960601244,0.0015361304668526064
0.9359583333333333,0.3083885434953386,0.0017107279033879692
0.95,0.29351006982967465,0.0009806261223976097
1.0166666666666666,0.2634146911378593,0.0014067250705193878
1.0833333333333333,0.23621253402919273,0.0019082514679822564
1.15,0.21242424429958892,0.0024974507531363493
1.2166666666666668,0.2070638268447904,0.003460715706580953


==> anc/T150_mu330_mass_dyn.csv <==
0.276,0.06605539506273994,0.003273534480762773
0.2900416666666667,0.07530967549518183,0.0017423336782441212
0.30408333333333337,0.08531079363540708,0.0012596800081645142
0.318125,0.09907043862826945,0.001144705595473295
0.33216666666666667,0.1157020389993356,0.0010157082390259862
0.34620833333333334,0.1317080568082094,0.000997903460458643
0.36025,0.15159003641792193,0.0009680479330120256
0.3742916666666667,0.17247206768591472,0.0009699825264597927
0.38833333333333336,0.19882302043868338,0.0009767907589517334
0.40237500000000004,0.22621361110498978,0.0010050413520736375
0.41641666666666666,0.25681601458792946,0.0010020097831810292
0.4304583333333334,0.2928645038722771,0.0010016245261402644
0.4445,0.3323496901669297,0.0010181482569091695
0.4585416666666667,0.3706976875128442,0.0010268080766333855
0.47258333333333336,0.41826535528463604,0.000994260680964934
0.486625,0.4679511388329203,0.0009749152581205956
0.5006666666666667,0.5257912076948977,0.0009495233864789789
0.5147083333333333,0.5889892356841936,0.0008991569401413756
0.52875,0.656427808328042,0.0008163476412638149
0.5427916666666667,0.7304730504267514,0.0007231402151897192
0.5568333333333333,0.8092360944032048,0.0006108965432676507
0.570875,0.8986065986039773,0.000434103644437778
0.5849166666666668,0.9918850390791021,0.00023301120473584374
0.5989583333333333,1.0904383974036869,3.347468356065941e-05
0.613,1.1952200555928323,0.00022292438148592049
0.6270416666666667,1.3049259075722783,0.0004935495485438579
0.6410833333333333,1.4193277705218768,0.0007729082510080686
0.655125,1.536692345021848,0.0010582646883803607
0.6691666666666667,1.6492178349343378,0.001344501329605338
0.6832083333333333,1.7662842618501977,0.0015913775562104945
0.6972499999999999,1.8841232490169255,0.001814370578010698
0.7112916666666667,2.000950081070542,0.0020163815336224585
0.7253333333333334,2.123590475611579,0.0022156811702374597
0.739375,2.2224710235438914,0.0023828478777797066
0.7534166666666666,2.308906301415302,0.0025716663546037867
0.7674583333333334,2.376348801954986,0.002800780976814349
0.7815,2.419378983047833,0.0030356542735985787
0.7955416666666667,2.436948021122606,0.003294418374931626
0.8095833333333333,2.4066702032137255,0.003478460762884873
0.8236249999999999,2.379871571433547,0.0036362381169579034
0.8376666666666667,2.3098228600680457,0.003619269353726455
0.8517083333333333,2.2120891109545058,0.003484298073472326
0.86575,2.127889532560204,0.003162721452952103
0.8797916666666666,2.0026515582929876,0.0027537149174140523
0.8938333333333334,1.881857673461807,0.0022077199030621905
0.907875,1.761975897505884,0.0015351540583974745
0.9219166666666666,1.6350324248583314,0.0008884662872972997
0.9359583333333333,1.514163056758152,0.00020909006232411697
0.95,1.3952057553267851,0.00038701729626572265
1.0166666666666666,0.9245943078576894,0.0019149558489312327
1.0833333333333333,0.6129598189042837,0.0027441214667123393
1.15,0.4282371914444528,0.003265843006868999
1.2166666666666668,0.3186550738957302,0.003523666797063893


==> anc/T150_mu330_mass_width.csv <==
0.276,0.27634831723303666,0.01988807712874302
0.2900416666666667,0.27758733696475973,0.00938479927597251
0.30408333333333337,0.2778389956199117,0.006035050036040021
0.318125,0.286325219603727,0.004921481362850835
0.33216666666666667,0.2977505528950623,0.0039462394711613814
0.34620833333333334,0.30191987974815315,0.003499087074783229
0.36025,0.31055103546865126,0.003089501416219934
0.3742916666666667,0.3159733599814594,0.0028212194811685245
0.38833333333333336,0.3270176519668993,0.002621592575387389
0.40237500000000004,0.33399871972910306,0.0024908080044468545
0.41641666666666666,0.3408249313936897,0.0023072331985802092
0.4304583333333334,0.3504539307175825,0.002171838364773276
0.4445,0.35894307015184573,0.002094980868029368
0.4585416666666667,0.35956231008591616,0.0019831822419494154
0.47258333333333336,0.3666643712953412,0.0018557448042999614
0.486625,0.36979668996810067,0.00175983882954248
0.5006666666666667,0.37642992774686,0.0017103000584433431
0.5147083333333333,0.3824600433948871,0.0016532399982095232
0.52875,0.3859892815934057,0.001560462475411931
0.5427916666666667,0.3897432276715548,0.0015021008220310501
0.5568333333333333,0.39032171023493023,0.0014278751993774587
0.570875,0.3980626819148496,0.0013878083599385546
0.5849166666666668,0.40207719806925635,0.0013129148982715692
0.5989583333333333,0.4007923886705871,0.0012300669950634062
0.613,0.4038954257711302,0.0011759960713289205
0.6270416666666667,0.40497754753614973,0.001108757899556863
0.6410833333333333,0.40485857918226054,0.001035326543626975
0.655125,0.40444657702010023,0.0009640416623158739
0.6691666666666667,0.4065401277843357,0.0008999840770814874
0.6832083333333333,0.4048372468738061,0.0008280264005305162
0.6972499999999999,0.4015137485689889,0.0007616314666157426
0.7112916666666667,0.3968736879049705,0.0007033369497308544
0.7253333333333334,0.3891559280960326,0.000653902197284017
0.739375,0.38417962181048,0.0006190589209177505
0.7534166666666666,0.37836066758061326,0.0006042660751020413
0.7674583333333334,0.37222666597739434,0.0006134624215101997
0.7815,0.3660568418111459,0.0006406743079687826
0.7955416666666667,0.3595995390570194,0.0006926652469713588
0.8095833333333333,0.3561736071901602,0.0007674072086642477
0.8236249999999999,0.34787347963946774,0.00085269051462485
0.8376666666666667,0.3425684515589231,0.0009517181735487577
0.8517083333333333,0.33895725812606653,0.0010746591624096935
0.86575,0.3283577335476588,0.0011788182386217514
0.8797916666666666,0.3253419182935295,0.0013251528880069332
0.8938333333333334,0.31924707312360134,0.0014668865561459593
0.907875,0.31025704808557275,0.0016125108587945157
0.9219166666666666,0.30656832644875825,0.0017713738936212399
0.9359583333333333,0.30149150192936097,0.0019324870385480034
0.95,0.28645219435064945,0.001125914001943228
1.0166666666666666,0.25642098264603724,0.0015900101585375039
1.0833333333333333,0.22850344599987868,0.002082483352857712
1.15,0.2110618212417647,0.002815342382507047
1.2166666666666668,0.2019064401165798,0.0036366623595284566


==> anc/T150_mu449_mass_dyn.csv <==
0.276,0.07414927023464325,0.0027462065826392387
0.2900416666666667,0.08324466593025617,0.0013415992154304191
0.30408333333333337,0.09907262246955557,0.0010624592114952369
0.318125,0.11434744472782707,0.0009271999206760137
0.33216666666666667,0.1340300518767066,0.000874700948957326
0.34620833333333334,0.15257472192809116,0.0008075339465770815
0.36025,0.1761887212703302,0.0007760360631437733
0.3742916666666667,0.20078291332367534,0.0007807660095113206
0.38833333333333336,0.2243836095402217,0.000765841297511391
0.40237500000000004,0.2572653217934291,0.0007550870977392483
0.41641666666666666,0.28837288897710694,0.0007599020029886389
0.4304583333333334,0.3248855034074477,0.0007515827502393312
0.4445,0.36462208876242697,0.0007436550767628717
0.4585416666666667,0.4072156740150344,0.0007137232491843992
0.47258333333333336,0.45404248636797717,0.0006949757434644767
0.486625,0.5032350345634351,0.0006680363888841637
0.5006666666666667,0.5592167865533596,0.0006250726315381523
0.5147083333333333,0.6176189677543646,0.0005787272400127693
0.52875,0.681778637973071,0.0005137410186445556
0.5427916666666667,0.7525529179838518,0.0004292304140204692
0.5568333333333333,0.8282166939770477,0.00032586791991455645
0.570875,0.9093233471786611,0.00020785974016758867
0.5849166666666668,0.9964700611300907,6.906447488500278e-05
0.5989583333333333,1.089326528657867,9.877251941137239e-05
0.613,1.187937520960955,0.0002737999191377154
0.6270416666666667,1.2897906242906834,0.00047573031500543976
0.6410833333333333,1.395541804776064,0.0006775459751769663
0.655125,1.5062648529156129,0.0008826906335808694
0.6691666666666667,1.6169408400004355,0.0010748031656070821
0.6832083333333333,1.730205527175559,0.001248397187280468
0.6972499999999999,1.841941598259962,0.0014157315289907736
0.7112916666666667,1.9632724957156351,0.0015611502593117469
0.7253333333333334,2.0644776359606243,0.0016900652851658596
0.739375,2.172533596277089,0.0018275138212980537
0.7534166666666666,2.26357429832837,0.001983125966820703
0.7674583333333334,2.3371024057634484,0.002157745359642218
0.7815,2.3863130676594673,0.00235270404704916
0.7955416666666667,2.3951012247839065,0.0025445671056006963
0.8095833333333333,2.392537828398834,0.0027231336574003104
0.8236249999999999,2.351514931292826,0.002834672144560119
0.8376666666666667,2.2928423680347017,0.002848696159665893
0.8517083333333333,2.20761740720876,0.002758905966234417
0.86575,2.1072680534578163,0.002516369063137165
0.8797916666666666,1.996344765953227,0.0021944743804055054
0.8938333333333334,1.874332309775974,0.0017825205329139344
0.907875,1.7545198430100086,0.0012842997149807428
0.9219166666666666,1.6341929872365009,0.0007304095451535223
0.9359583333333333,1.5147486818316898,0.00015194680662558192
0.95,1.3952209668470623,0.0003129561890063146
1.0166666666666666,0.9282812362406584,0.0014602517174156836
1.0833333333333333,0.619913121999678,0.0021595840966977396
1.15,0.43375899120178935,0.002527759377901011
1.2166666666666668,0.3190033187531342,0.002753505394424612


==> anc/T150_mu449_mass_width.csv <==
0.276,0.3118601139531665,0.01697253281978059
0.2900416666666667,0.3084372112183869,0.007349176276158652
0.30408333333333337,0.3257922849021912,0.0052483618240168825
0.318125,0.33420648421055704,0.004130531627066795
0.33216666666666667,0.3499161076511722,0.003556930250570796
0.34620833333333334,0.3557345670879965,0.0029882394516722146
0.36025,0.36867730221457157,0.0026500256780149986
0.3742916666666667,0.37736341312586585,0.0024651484493296767
0.38833333333333336,0.37804931759514987,0.0022224070969853126
0.40237500000000004,0.3919290140839745,0.0020738636075700776
0.41641666666666666,0.39574051610401534,0.0019559539125610227
0.4304583333333334,0.4032227005437242,0.0018441441416421436
0.4445,0.40972785718793536,0.001755446869654793
0.4585416666666667,0.4143228138316286,0.0016328169725562053
0.47258333333333336,0.41892820691324856,0.0015642181600338948
0.486625,0.42011312211704055,0.0014848196256614984
0.5006666666666667,0.42453720918089966,0.0014228697125320893
0.5147083333333333,0.4246367288657677,0.0013568398609123953
0.52875,0.42528051613822404,0.0012899900142018662
0.5427916666666667,0.42781900497485104,0.0012412558731220483
0.5568333333333333,0.4287605852442503,0.0011805222710842454
0.570875,0.4283768432286214,0.0011235772020511156
0.5849166666666668,0.4277931831681961,0.0010727909392657183
0.5989583333333333,0.428728624567249,0.0010139195006867885
0.613,0.42679714928969475,0.0009542196681021182
0.6270416666666667,0.42779130135726134,0.0008987566679407506
0.6410833333333333,0.4271793640254683,0.0008381759243820878
0.655125,0.4243789868915865,0.0007840074399151796
0.6691666666666667,0.42233735839506403,0.0007236874060090557
0.6832083333333333,0.41866601246150764,0.0006637672099906306
0.6972499999999999,0.4146165749042094,0.0006142860191011556
0.7112916666666667,0.4066215675907648,0.0005624959803637938
0.7253333333333334,0.4021549382684539,0.000525463260817214
0.739375,0.3938337530891998,0.0004962168311048572
0.7534166666666666,0.3862848847823753,0.0004848352860788863
0.7674583333333334,0.37862195563521783,0.0004888917905546331
0.7815,0.3712536885044699,0.0005106982018644947
0.7955416666666667,0.3661438944334253,0.0005539797561023844
0.8095833333333333,0.3585446846388715,0.0006079824948156559
0.8236249999999999,0.35282748818687704,0.0006798343367780604
0.8376666666666667,0.3459311360733606,0.0007586919256782039
0.8517083333333333,0.34010152507632047,0.0008536312782903124
0.86575,0.3340746313012218,0.0009451671541459717
0.8797916666666666,0.3277344252080008,0.001054727668895179
0.8938333333333334,0.32309125755062224,0.0011695635875966805
0.907875,0.3161406700238327,0.0012836251715122918
0.9219166666666666,0.3084603701650716,0.0014017632640201659
0.9359583333333333,0.3006938731922582,0.001536068108809421
0.95,0.28559250208336767,0.0008813059591075799
1.0166666666666666,0.25846564919959325,0.0012342357304215017
1.0833333333333333,0.23222127690347047,0.0016685642498470159
1.15,0.21441475432577708,0.002202360362996074
1.2166666666666668,0.2020911436268411,0.002843000730477547


==> anc/T180_mu0_mass_dyn.csv <==
0.276,0.19399542489334412,0.004524658098638259
0.2900416666666667,0.2017133469487238,0.00245354071045026
0.30408333333333337,0.20779927340074705,0.0017573277574246334
0.318125,0.23501915166497747,0.0014329394908642044
0.33216666666666667,0.2613289435061485,0.0011820387356096997
0.34620833333333334,0.28771732149897916,0.001076329713641188
0.36025,0.31812022994972555,0.0009517794202420436
0.3742916666666667,0.3477470279385926,0.0008589422885546728
0.38833333333333336,0.37981894335494454,0.0007828686733638708
0.40237500000000004,0.4130163668967144,0.0007098846715326562
0.41641666666666666,0.45124544902805114,0.0006133900808490241
0.4304583333333334,0.48876993296075477,0.0005421884894665593
0.4445,0.5292005066751007,0.0004617471854123064
0.4585416666666667,0.570551477489346,0.0003795333821301063
0.47258333333333336,0.6158850844371464,0.00026357984459416143
0.486625,0.6623065148590808,0.00016062345446125176
0.5006666666666667,0.7106701501114872,5.7270020612230285e-05
0.5147083333333333,0.7613303852803962,6.959514856436373e-05
0.52875,0.8135683424440948,0.00020343476117539336
0.5427916666666667,0.8675358327886802,0.0003410809966793777
0.5568333333333333,0.9233962739974667,0.0004726184575104952
0.570875,0.9792227845262627,0.000617746544902733
0.5849166666666668,1.0396370113222635,0.000745482475287021
0.5989583333333333,1.0990713052909555,0.0008804266298431241
0.613,1.1585265664188646,0.0010070884192399758
0.6270416666666667,1.221146882093039,0.0011210961261748991
0.6410833333333333,1.2838099110837624,0.0012174304368283773
0.655125,1.344429366207049,0.0013056535139227949
0.6691666666666667,1.4125026446400575,0.0013726193294614085
0.6832083333333333,1.478953375536563,0.0014189463088964708
0.6972499999999999,1.5393205047353946,0.0014504458691151675
0.7112916666666667,1.6144786673062375,0.0014838702386161555
0.7253333333333334,1.6891019986319349,0.0015208529714663052
0.739375,1.7557758317989716,0.0015734353886089725
0.7534166666666666,1.8199673981127031,0.0016519405709174834
0.7674583333333334,1.8876848605549001,0.0017776533811118577
0.7815,1.9339815361283863,0.0019426593403335463
0.7955416666666667,1.9741359233819873,0.00214753498913076
0.8095833333333333,1.996687744920407,0.0023651808575462633
0.8236249999999999,2.0180170122437753,0.0026203553474554602
0.8376666666666667,2.0129358249483706,0.0028024576291010173
0.8517083333333333,2.001265894594088,0.0029272668750785187
0.86575,1.9599294827096612,0.0029829731121462514
0.8797916666666666,1.927924271104825,0.0029098660102368657
0.8938333333333334,1.8688546589885828,0.0027362811203427363
0.907875,1.8068616288313744,0.0024315330641093698
0.9219166666666666,1.7290503086965296,0.002065247535575658
0.9359583333333333,1.64339014559897,0.0015911109084767695
0.95,1.5685720154964595,0.0003913479741606826
1.0166666666666666,1.1158176188657074,0.0011924597760810235
1.0833333333333333,0.7506032872253767,0.002300550316928111
1.15,0.5109732469426381,0.0028353374018691914
1.2166666666666668,0.37967810217867476,0.0030000153720696372


==> anc/T180_mu0_mass_width.csv <==
0.276,0.8442561809812089,0.04595931968429651
0.2900416666666667,0.7618343084655522,0.020995542956717447
0.30408333333333337,0.681468344986292,0.012617046555146465
0.318125,0.6986916932312784,0.009955537744878548
0.33216666666666667,0.7034132800193497,0.00789799241649179
0.34620833333333334,0.7008998403033849,0.00689899442116514
0.36025,0.7073230671694403,0.006042458160550491
0.3742916666666667,0.703027059668119,0.005337039868360124
0.38833333333333336,0.7008536370899466,0.004853780193119595
0.40237500000000004,0.6952525228481571,0.0044119476135626385
0.41641666666666666,0.7018487090531988,0.004092875724286896
0.4304583333333334,0.6970365414439226,0.003819105808146486
0.4445,0.6957676562780755,0.0036283075314974896
0.4585416666666667,0.6879318173570774,0.003357963073377423
0.47258333333333336,0.6908958867961384,0.003141948689936857
0.486625,0.6879286527861875,0.0029980436148157215
0.5006666666666667,0.6808651882086768,0.002805012251467501
0.5147083333333333,0.679810907571588,0.0026471743252466755
0.52875,0.6786009392350437,0.002510847722654748
0.5427916666666667,0.6755956696230746,0.0023922533479788484
0.5568333333333333,0.6711392479819728,0.002230794099402637
0.570875,0.6699573684073841,0.0021093576709988607
0.5849166666666668,0.6614930902881402,0.0019695741487624836
0.5989583333333333,0.656950629865392,0.0018486440736496022
0.613,0.6527826702838122,0.0017279357622578513
0.6270416666666667,0.6454516746116764,0.0016050890406868479
0.6410833333333333,0.6383279208458651,0.0014794123108438167
0.655125,0.6323307838956579,0.0013698428046315459
0.6691666666666667,0.6210993582436142,0.0012495717177110459
0.6832083333333333,0.6107376179322146,0.0011352217763595505
0.6972499999999999,0.6026327960355284,0.0010374889264616915
0.7112916666666667,0.5872069976397114,0.0009412911795086693
0.7253333333333334,0.5718302421352816,0.0008636432169452748
0.739375,0.5585302811607774,0.0008138174287322142
0.7534166666666666,0.5447047196490132,0.0007864199695508061
0.7674583333333334,0.5283257096830982,0.0007818935522762124
0.7815,0.5159906969790731,0.0008135573692783305
0.7955416666666667,0.5027593684173273,0.0008678692565256059
0.8095833333333333,0.4912042357494106,0.0009458052535765677
0.8236249999999999,0.47678233297285555,0.0010468186794360178
0.8376666666666667,0.4656709931174204,0.001158253228291208
0.8517083333333333,0.45261580799110734,0.0012745809044715144
0.86575,0.4441746458076247,0.0014250458180890871
0.8797916666666666,0.42887496260238467,0.0015465608499471214
0.8938333333333334,0.4183927074775372,0.0016961523563114975
0.907875,0.4047205411681649,0.0018370590536651893
0.9219166666666666,0.3942007326541007,0.002020712982409789
0.9359583333333333,0.38537810710005055,0.0021774509565742344
0.95,0.35482773594724404,0.0012075754625071589
1.0166666666666666,0.30574899215801665,0.0016186934156814127
1.0833333333333333,0.26001396624073564,0.0020520671367848958
1.15,0.22722807158281846,0.002576640590295353
1.2166666666666668,0.21580557977003229,0.003199247115089911


==> anc/T180_mu330_mass_dyn.csv <==
0.276,0.18497771479799271,0.004893356984318879
0.2900416666666667,0.21159255333080196,0.0023989885385150345
0.30408333333333337,0.24382585186729716,0.0016719369484796836
0.318125,0.2618475927345385,0.0013666253714251086
0.33216666666666667,0.2883463102271499,0.001115603760219082
0.34620833333333334,0.31196922641465347,0.0010084007358753596
0.36025,0.343769552592195,0.0008777333182074104
0.3742916666666667,0.3726885418256855,0.0007712375444331233
0.38833333333333336,0.4062097590936177,0.0006360464816340723
0.40237500000000004,0.43731413130627483,0.000572796316306349
0.41641666666666666,0.47021944237282265,0.0004927905852560138
0.4304583333333334,0.508255103950637,0.0003652060348193403
0.4445,0.5460224053322645,0.00026286327153064195
0.4585416666666667,0.5854122055442349,0.00015757713881468755
0.47258333333333336,0.6259455494376024,6.584799312902058e-05
0.486625,0.6684781315317481,5.028115373365667e-05
0.5006666666666667,0.7128746564578832,0.00015753742928113418
0.5147083333333333,0.7593374484155502,0.00026743152570140016
0.52875,0.8070365239823872,0.0003946130210864853
0.5427916666666667,0.8569300550424354,0.0005210954415154008
0.5568333333333333,0.9089298221656666,0.0006449764571784522
0.570875,0.9603568614813115,0.000787643170987451
0.5849166666666668,1.0176277796823066,0.0009067152978382771
0.5989583333333333,1.0734335745539718,0.00102803900361911
0.613,1.1356589825091792,0.0011425105607037042
0.6270416666666667,1.192173357781176,0.001248005147804823
0.6410833333333333,1.2540507718539573,0.0013490360523614605
0.655125,1.3165636500918745,0.0014327475988662013
0.6691666666666667,1.3823531734718841,0.001499122133558126
0.6832083333333333,1.436371634929745,0.0015356985522081185
0.6972499999999999,1.5144261695128245,0.0015754178560214388
0.7112916666666667,1.583538240157916,0.0016143664837884619
0.7253333333333334,1.6614916010308793,0.0016585729968947357
0.739375,1.7326519926278738,0.0017106712466895182
0.7534166666666666,1.803066919396864,0.0018037888167241247
0.7674583333333334,1.863770841673493,0.001943148390549847
0.7815,1.9180196962178473,0.0021254594644602417
0.7955416666666667,1.9647767143954693,0.002366507847628814
0.8095833333333333,1.9865399300752657,0.0026118540296117525
0.8236249999999999,2.010881315511356,0.0028735803749268328
0.8376666666666667,2.017501513941856,0.0030942431171159224
0.8517083333333333,2.004023217934761,0.0032498442318961117
0.86575,1.9739232754538896,0.0033238346103794426
0.8797916666666666,1.9382671182042868,0.003219400614770323
0.8938333333333334,1.876773294767572,0.003051623377350015
0.907875,1.8170664009825375,0.002726954518213124
0.9219166666666666,1.7311744756252962,0.002339879790091764
0.9359583333333333,1.6570544389101862,0.0017144787894250704
0.95,1.576818739587818,0.0004503659358679762
1.0166666666666666,1.1160448643317056,0.0013568618412592311
1.0833333333333333,0.7561244380871446,0.0024814396492571643
1.15,0.5305103584635186,0.0030093976785208532
1.2166666666666668,0.3867062765816854,0.0032419807107257636


==> anc/T180_mu330_mass_width.csv <==
0.276,0.7816005549525381,0.04580267940700559
0.2900416666666667,0.8107401411861884,0.02202369473153831
0.30408333333333337,0.8631367423448153,0.016072780258898318
0.318125,0.8234967118681639,0.011882581527558746
0.33216666666666667,0.8250360209400621,0.009568809653410183
0.34620833333333334,0.8035934397840979,0.008183076268203434
0.36025,0.8173998983900869,0.007476017323249188
0.3742916666666667,0.8079299422412902,0.0065882759344508945
0.38833333333333336,0.8156463422379799,0.005923223854717279
0.40237500000000004,0.8003824975070652,0.0054598403153145415
0.41641666666666666,0.7851258087613325,0.004903148731537576
0.4304583333333334,0.7930770287639323,0.004558832125277495
0.4445,0.7890925153809721,0.004224259258661145
0.4585416666666667,0.7865358991137854,0.004027241179113509
0.47258333333333336,0.7744448083089364,0.0037250349627469875
0.486625,0.7705205378269457,0.0035319579963262516
0.5006666666666667,0.7602179061987998,0.003337932780744419
0.5147083333333333,0.7499436811010745,0.003104391038931994
0.52875,0.7437912525441412,0.002933444259824662
0.5427916666666667,0.7350216668713656,0.002770142754555798
0.5568333333333333,0.7253900557028382,0.0025923755892220818
0.570875,0.7205802539634646,0.0024641968632113853
0.5849166666666668,0.7073148272685557,0.002292603593042838
0.5989583333333333,0.6992557380265817,0.0021340271403781155
0.613,0.6850933849718847,0.0019780008712655464
0.6270416666666667,0.6785859085186635,0.0018330166816459114
0.6410833333333333,0.6674904790673162,0.0016975558016522358
0.655125,0.6565109605087834,0.001561887016968766
0.6691666666666667,0.643718765176057,0.0014257453511451303
0.6832083333333333,0.6374822734531981,0.0013051019110979876
0.6972499999999999,0.6182836880311047,0.0011729480869476481
0.7112916666666667,0.6038060403850671,0.0010736096232315335
0.7253333333333334,0.5855922674460653,0.0009831566786481082
0.739375,0.5696607083638593,0.0009184979231040266
0.7534166666666666,0.5531191564827844,0.0008848770065298714
0.7674583333333334,0.5382313753430739,0.0008869330336025978
0.7815,0.5233113251859973,0.000915513074875957
0.7955416666666667,0.508149256666381,0.000976612940252567
0.8095833333333333,0.49677431307210246,0.0010669948336229846
0.8236249999999999,0.48159917926652257,0.0011686933932604725
0.8376666666666667,0.467542223485731,0.001287172373339249
0.8517083333333333,0.45507058969987985,0.0014258285871403
0.86575,0.4433827060077611,0.0015846511434967113
0.8797916666666666,0.42916067989776263,0.0017119755547394602
0.8938333333333334,0.41954438375798825,0.0018935602988905404
0.907875,0.40485613130171616,0.0020601024523985785
0.9219166666666666,0.3990793001478648,0.00226265683950102
0.9359583333333333,0.38176124722400556,0.002396697055159434
0.95,0.35647771857326405,0.0013434407933720263
1.0166666666666666,0.30052915493572274,0.0017360510743456997
1.0833333333333333,0.26067357524361234,0.002221439281269626
1.15,0.23693507257395163,0.0028280086639864256
1.2166666666666668,0.2190803087639596,0.003485120364285821


==> anc/T180_mu449_mass_dyn.csv <==
0.276,0.2290141626264265,0.0030993722167782225
0.2900416666666667,0.2400692187928623,0.0015601311366927127
0.30408333333333337,0.2603114352333221,0.0010807820488583728
0.318125,0.2919682970599993,0.0008018439242932821
0.33216666666666667,0.3156800474120447,0.000663444574635688
0.34620833333333334,0.3409430300126183,0.0005561465096300694
0.36025,0.36999665440768714,0.00044389389750245766
0.3742916666666667,0.3985551435287376,0.00036535242061526305
0.38833333333333336,0.4283680390404136,0.00029874446849262093
0.40237500000000004,0.4601909201336892,0.00022140781459937576
0.41641666666666666,0.4924039931090814,0.00015431699970328344
0.4304583333333334,0.526274606877132,7.277489126202897e-05
0.4445,0.5607464621362445,1.0386419053522421e-05
0.4585416666666667,0.5964718153479946,6.559675053911568e-05
0.47258333333333336,0.6336116750490333,0.00013264474563755367
0.486625,0.671749878784044,0.00020770975934221434
0.5006666666666667,0.7117659624424727,0.00028127165201970704
0.5147083333333333,0.7549558203405002,0.0003449707707686091
0.52875,0.7996572942779161,0.00041284383747977436
0.5427916666666667,0.8442928937721844,0.000497246964741613
0.5568333333333333,0.8915327182088337,0.0005693787395608869
0.570875,0.941016500388722,0.0006497504621884437
0.5849166666666668,0.9924947976860807,0.0007260269639331047
0.5989583333333333,1.0422466685980194,0.0008066203880928604
0.613,1.1019646489380968,0.0008724480474945269
0.6270416666666667,1.1594077128642164,0.0009326932671939246
0.6410833333333333,1.2156466246085529,0.0009903940110234735
0.655125,1.2802884243340977,0.0010346032345826507
0.6691666666666667,1.3400295389206844,0.001070972755857803
0.6832083333333333,1.405047397389699,0.0011028434458987145
0.6972499999999999,1.4726875479009602,0.001127365106379615
0.7112916666666667,1.5473969243039973,0.0011518453443080574
0.7253333333333334,1.6209508258985696,0.001179640381615194
0.739375,1.6967287352254767,0.0012203942428557766
0.7534166666666666,1.768338483231115,0.001289818067208762
0.7674583333333334,1.8342589032969867,0.001390933881458687
0.7815,1.8943617288726375,0.0015332050931578566
0.7955416666666667,1.9413726382381493,0.0017052185062773817
0.8095833333333333,1.9773682393484,0.001899235045509066
0.8236249999999999,1.9942708059015284,0.0020870672225429964
0.8376666666666667,1.9987548572891276,0.002260030794299612
0.8517083333333333,1.9998270985488946,0.002396987862709453
0.86575,1.9751333246134068,0.002421884279648507
0.8797916666666666,1.9393126514565249,0.00240789890459339
0.8938333333333334,1.8884546606140422,0.0022851494811687205
0.907875,1.8319490377678016,0.002047464959468001
0.9219166666666666,1.7560147841433753,0.0017328196154829038
0.9359583333333333,1.6767989481474321,0.0013526488168156203
0.95,1.6027728602967157,0.0003384782760462961
1.0166666666666666,1.1372111447969722,0.0009845387997660874
1.0833333333333333,0.770936448060135,0.0017649246254929005
1.15,0.5311208097210199,0.002176404856015414
1.2166666666666668,0.3932596789014995,0.002369277678365053


==> anc/T180_mu449_mass_width.csv <==
0.276,1.0731871445131063,0.044918847757436174
0.2900416666666667,0.9727868377301763,0.0186874574442191
0.30408333333333337,0.9434209452495409,0.012105354514416642
0.318125,0.9890330474951572,0.010029856233533748
0.33216666666666667,0.9673871649104602,0.008115848277074629
0.34620833333333334,0.9489625874834113,0.0067795801484829355
0.36025,0.9510483182817622,0.005890623372738364
0.3742916666666667,0.9400495965099747,0.005195293115876074
0.38833333333333336,0.9293101797602297,0.004722113956394794
0.40237500000000004,0.9275182174159163,0.004369684353281049
0.41641666666666666,0.9170298863334359,0.003995490984823949
0.4304583333333334,0.917458300004209,0.003764102259280617
0.4445,0.9031599778288089,0.0034418714210316535
0.4585416666666667,0.8978135293138498,0.003219865721086239
0.47258333333333336,0.8851189333913115,0.0030091792922948774
0.486625,0.8765077976944082,0.002830426655995701
0.5006666666666667,0.8632127453523437,0.0026850372384653897
0.5147083333333333,0.8427705077972374,0.002504870607762094
0.52875,0.8258773664516333,0.002326608959722893
0.5427916666666667,0.8153544144556029,0.002208372317410973
0.5568333333333333,0.8018250869385876,0.002050238576181831
0.570875,0.787368906323647,0.0019304352332255219
0.5849166666666668,0.7727865457747284,0.001803414367745336
0.5989583333333333,0.7629823803403135,0.001697035199295115
0.613,0.7427162293872814,0.0015624894470725303
0.6270416666666667,0.7278609427308403,0.0014371706226210701
0.6410833333333333,0.7154397338103519,0.0013277763141084289
0.655125,0.6973743708554652,0.001206150763186136
0.6691666666666667,0.6839784553087098,0.0011016672223070438
0.6832083333333333,0.6677321124599359,0.0010028127209418035
0.6972499999999999,0.6506299681394534,0.0009104543924674685
0.7112916666666667,0.6306898585039211,0.0008254518761154103
0.7253333333333334,0.6118040797212625,0.0007571825169340845
0.739375,0.5921383328530988,0.0007052605889281118
0.7534166666666666,0.5736260243706268,0.0006795459805027295
0.7674583333333334,0.5560121572266636,0.0006773894103154808
0.7815,0.5386622867674709,0.0006996691730273693
0.7955416666666667,0.5229866385899286,0.0007446862565142573
0.8095833333333333,0.5077434953349795,0.0008087079522340874
0.8236249999999999,0.49458999258245584,0.0008901598613401466
0.8376666666666667,0.48142717278009484,0.0009860885129577702
0.8517083333333333,0.4654937305332264,0.0010860380886827624
0.86575,0.45288825571916114,0.0011833693034914554
0.8797916666666666,0.43959349135951625,0.001305909596815552
0.8938333333333334,0.4271159537452149,0.0014283192181746014
0.907875,0.4120540998269278,0.0015420309340889663
0.9219166666666666,0.4014366393687898,0.0016669242511196467
0.9359583333333333,0.3884161708842333,0.001820451569052052
0.95,0.35692459648674124,0.0010007614289100509
1.0166666666666666,0.3026490875244068,0.0012899961739197153
1.0833333333333333,0.2619344269423911,0.0015910052822889658
1.15,0.23216793328137236,0.002011498296980946
1.2166666666666668,0.21916687773312835,0.0025475110995665106


==> anc/mass_nom_box.csv <==
#m,T120,T150,T180
0.2800,0.0153,0.0063,0.0020
0.2939,0.0201,0.0198,0.0040
0.3078,0.0232,0.0368,0.0209
0.3217,0.0435,0.0469,0.0277
0.3356,0.0672,0.0537,0.0345
0.3495,0.1045,0.0740,0.0480
0.3634,0.1349,0.0875,0.0616
0.3773,0.1722,0.1146,0.0751
0.3912,0.2128,0.1383,0.0921
0.4051,0.2704,0.1688,0.1158
0.4190,0.3178,0.1959,0.1395
0.4329,0.3719,0.2297,0.1633
0.4468,0.4329,0.2771,0.1904
0.4607,0.4938,0.3178,0.2175
0.4746,0.5615,0.3584,0.2480
0.4885,0.6225,0.4126,0.2921
0.5024,0.6936,0.4735,0.3361
0.5163,0.7680,0.5446,0.3904
0.5302,0.8561,0.6191,0.4514
0.5441,0.9441,0.6969,0.5192
0.5580,1.0457,0.7951,0.6039
0.5719,1.1405,0.8865,0.7056
0.5858,1.2589,1.0050,0.8208
0.5997,1.3978,1.1405,0.9598
0.6136,1.5670,1.3063,1.1123
0.6275,1.7736,1.4926,1.3055
0.6414,1.9801,1.7025,1.5224
0.6553,2.2374,1.9767,1.7868
0.6692,2.5658,2.3254,2.1190
0.6831,2.9720,2.7486,2.5121
0.6970,3.4257,3.1650,2.9901
0.7109,3.9031,3.7067,3.5527
0.7248,4.3974,4.2823,4.1865
0.7387,4.7021,4.7122,4.6848
0.7526,4.8070,4.9661,4.9729
0.7665,4.5971,4.9628,4.9966
0.7804,4.2179,4.5396,4.7221
0.7943,3.6864,4.0453,4.2170
0.8082,2.9280,3.3411,3.6917
0.8221,2.2848,2.6301,3.0002
0.8360,1.6483,2.0850,2.4410
0.8499,1.2657,1.6517,1.9529
0.8638,0.9644,1.3063,1.5563
0.8777,0.7376,1.0355,1.2716
0.8916,0.5852,0.8391,1.0310
0.9055,0.4532,0.6834,0.8344
0.9194,0.3584,0.5548,0.6954
0.9333,0.2907,0.4532,0.5836
0.9472,0.2264,0.3821,0.4853
0.9611,0.1857,0.3313,0.4107
0.9750,0.1519,0.2771,0.3565
0.9889,0.1180,0.2297,0.3090
1.0028,0.0909,0.1823,0.2548
1.0167,0.0774,0.1620,0.2243
1.0306,0.0605,0.1417,0.2039
1.0445,0.0435,0.1214,0.1768
1.0584,0.0368,0.1045,0.1565
1.0723,0.0300,0.0909,0.1361
1.0862,0.0232,0.0774,0.1158
1.1001,0.0164,0.0638,0.1023
1.1140,0.0097,0.0537,0.0887
1.1279,0.0097,0.0401,0.0751
1.1418,0.0029,0.0300,0.0616
1.1557,0.0029,0.0198,0.0480
1.1696,-0.0005,0.0198,0.0345
1.1835,-0.0039,0.0198,0.0209
1.1974,-0.0039,0.0131,0.0141
1.2113,-0.0039,0.0131,0.0073
1.2252,-0.0039,0.0131,0.0073
1.2391,-0.0039,0.0131,0.0073


==> anc/pp3.5_density_ev.csv <==
1.0,1.1734237366838958,0.18778074333064648,0.18773416562003598
1.625,1.040636808770817,0.16655486146541262,0.16648159317881378
2.25,0.9825097229272146,0.1572738215435063,0.15717857082854253
2.875,0.9609876850838985,0.1538473624898088,0.15373198306009186
3.5,0.9540338951329611,0.15274787558360306,0.15261493309533447
4.125,0.9563822432498895,0.15313499211301684,0.15298461446991532
4.75,0.963574230041622,0.15429675706478455,0.15412860969424177
5.375,0.9711894382541809,0.15552170984711863,0.15534138050680868
6.0,0.9800647134256985,0.15693970266377666,0.15675938945550477
6.7,0.9892578530310151,0.1584151602694054,0.15822697583232262
7.4,0.9997844357987563,0.1601030707287589,0.15990901656616505
8.1,1.0061576496298748,0.1611255302716399,0.16092726935089352
8.8,1.0128370342529038,0.16219629116203554,0.16199529618625105
9.5,1.0165302432244245,0.16279040734732944,0.16258623573218642
10.2,1.0207259258487422,0.16346427773113345,0.1632567057569764
10.899999999999999,1.0244407249203051,0.16406281435694506,0.16384909400175673
11.6,1.0270609679714706,0.164482217919331,0.16426992141083524
12.3,1.0271741170919724,0.16450292775394718,0.16428571995317348
13.0,1.030546853711024,0.16504605394731992,0.1648249705644531
13.7,1.030708513922807,0.1650706770243783,0.1648485565394546
14.399999999999999,1.0324971994286052,0.1653584411206461,0.16513628596018634
15.1,1.0338967139713637,0.16558554114759735,0.16535834531055696
15.799999999999999,1.0345939884589272,0.16570296931139594,0.16546810029995673
16.5,1.033362556017009,0.16550941402272087,0.16526915643012968
17.2,1.0343704851915607,0.1656703407719071,0.16543227785778677
17.9,1.0345118735232115,0.16569521207625007,0.16545305190066556
18.6,1.0353862701584213,0.1658391544457552,0.1655921633850057
19.299999999999997,1.0347392466618661,0.16573942597344082,0.16548881132292473
20.0,1.0346296076240034,0.16561818209511547,0.16551000606076274
24.0,1.0355890736610793,0.165777905599975,0.16566087608242286
28.0,1.0346864887151122,0.16563945505517508,0.1655144502799235
32.0,1.0349001806242457,0.16568172293509398,0.16554604047214652
36.0,1.0332431145552445,0.16542411840414759,0.16527749459442198
40.0,1.0340395628718386,0.1655606907267328,0.16540163778808475
44.0,1.033040690445177,0.16540668110972448,0.16523909982547394
48.0,1.0319287307410487,0.16523931507502398,0.16505810846784702
52.0,1.0304846492305924,0.1650178953620684,0.1648230721914122
56.0,1.030593062102498,0.16504306623215206,0.16483800940136312
60.0,1.028288928971448,0.1646530386216423,0.16447744434699826
66.66666666666667,1.0261354654186587,0.16432687654075226,0.16412769638801664
73.33333333333333,1.0228577406603394,0.16382164991217302,0.1635976951084012
80.0,1.020168153707224,0.16340952930809907,0.163159689410971
86.66666666666667,1.0138279773678205,0.16242545762669516,0.1621405345485867


==> anc/pp3.5_density_width.csv <==
0.0,0.9306903302224,0.0036873826800761494
0.4605263157894736,0.19296530217232138,0.0002119381862858893
0.9210526315789472,0.2952274554872457,4.499648563345844e-05
1.3815789473684208,0.47473317669568144,3.8140750229361976e-05
1.8421052631578945,0.7552840592397632,6.169031756011876e-05
2.302631578947368,1.1951278669498955,0.00010812109358406602
2.7631578947368416,2.694742302954876,0.0003134998542108579
3.2236842105263155,4.774644622640125,0.0010688768545480817
3.684210526315789,4.973578395790879,0.003628289279503275


==> anc/pp3.5_mass_broad.csv <==
0.276,-0.012539440056397299,6.313752497526407e-05
0.2900416666666667,-0.01027693364484204,6.896554160858119e-05
0.30408333333333337,-0.008075189826170679,0.00010056403563905144
0.318125,-0.006725993931462188,0.00011241271635191363
0.33216666666666667,-0.005088408600953075,0.0001275930567290021
0.34620833333333334,-0.0038707815206322632,0.0001440311215911094
0.36025,-0.0030683467439836867,0.00014909488692673033
0.3742916666666667,-0.00199068292572091,0.00015809879066373535
0.38833333333333336,-0.0012935107224140568,0.0001652104406710072
0.40237500000000004,-0.0009413431487716381,0.0001671994216313814
0.41641666666666666,-0.0003843228267513821,0.00017275639436031685
0.4304583333333334,0.0002772835422499703,0.00017626168219304444
0.4445,0.000616973711344504,0.00018022026138883083
0.4585416666666667,0.0007173234274621687,0.0001798628142439123
0.47258333333333336,0.0007064478922940154,0.0001822089639459192
0.486625,0.0014126682001860402,0.00018868058483920895
0.5006666666666667,0.0015939461003745548,0.00018756047312417607
0.5147083333333333,0.0015177104669741454,0.0001900486734674077
0.52875,0.0018308126857253249,0.00019371847319246853
0.5427916666666667,0.002101542541782145,0.00019792488504547995
0.5568333333333333,0.001973069574237471,0.00020355082269260573
0.570875,0.002446212411191931,0.0002113593490954882
0.5849166666666668,0.0026686785920972123,0.0002180887294325081
0.5989583333333333,0.0031868827737460553,0.00022928066358122057
0.613,0.003708248154840499,0.00024071907908376547
0.6270416666666667,0.0038502814316382084,0.0002491665327689494
0.6410833333333333,0.004345450614688828,0.0002570543684261068
0.655125,0.004685485854166199,0.0002541803922914227
0.6691666666666667,0.0049223362597154985,0.00025243415235203496
0.6832083333333333,0.004821334168156721,0.000249262983007529
0.6972499999999999,0.005628840336855345,0.0002467123120886176
0.7112916666666667,0.005750251588890559,0.0002443192347160678
0.7253333333333334,0.006061182257182746,0.00024529710171194806
0.739375,0.006532290111665062,0.0002523467226755392
0.7534166666666666,0.006479802857811079,0.00026355685113985355
0.7674583333333334,0.006583237410258125,0.00028566822455107185
0.7815,0.007394342210914784,0.00032238492410679976
0.7955416666666667,0.007230407215288448,0.00036741600696703553
0.8095833333333333,0.007566963548180733,0.000430580711971261
0.8236249999999999,0.006991987566621671,0.0005050610826720782
0.8376666666666667,0.007749296819632573,0.0006174437757773592
0.8517083333333333,0.006838535704678961,0.000716478530152393
0.86575,0.008374128422758031,0.0008466351324223616
0.8797916666666666,0.0076014652495239865,0.0010057224026009974
0.8938333333333334,0.0057685382535308805,0.0011838243421280364
0.907875,0.00846697192882695,0.0013993418942694956
0.9219166666666666,0.005247646289933294,0.0015905129439568121
0.9359583333333333,0.007884152025912139,0.001857566619281753
0.95,0.0038667305280256914,0.001262613447951706
1.0083333333333333,0.005171977354577806,0.002245827399162222
1.0666666666666667,0.0028236982897530405,0.003914256612069098
1.125,-0.000704744418393799,0.007602185825470807
1.1833333333333333,0.00305540097098958,0.016712172516670617


==> anc/pp3.5_mass_dyn.csv <==
0.276,0.0006168307949730769,1.1066515280959354e-05
0.2900416666666667,0.0014214625751656678,1.3761648871204222e-05
0.30408333333333337,0.0030375637520530215,2.2782317512315376e-05
0.318125,0.0051509246474437395,2.8846853536838323e-05
0.33216666666666667,0.008077252672826715,3.7017792925357665e-05
0.34620833333333334,0.011652391173698807,4.717233335684753e-05
0.36025,0.01590849809272788,5.50612447983724e-05
0.3742916666666667,0.02121096057980416,6.577613370937411e-05
0.38833333333333336,0.027383434044633444,7.739391585840207e-05
0.40237500000000004,0.03452661072423673,8.817435889718018e-05
0.41641666666666666,0.043112163532702044,0.00010255124759116351
0.4304583333333334,0.05332523099785589,0.00011779467237709362
0.4445,0.06509459198713984,0.000135666824138402
0.4585416666666667,0.07872083442798491,0.00015263748521752703
0.47258333333333336,0.09464198350443671,0.00017448684374237025
0.486625,0.11429427126648015,0.00020397077195114603
0.5006666666666667,0.13688131218850094,0.00022924794641969177
0.5147083333333333,0.1633123818404949,0.0002630441529815862
0.52875,0.19551707692343806,0.00030382919304356294
0.5427916666666667,0.23408404210346978,0.0003521360979958566
0.5568333333333333,0.27972177430957723,0.0004114668242662179
0.570875,0.33667512644751046,0.00048479622857721056
0.5849166666666668,0.40564575343290965,0.0005673904750017899
0.5989583333333333,0.4916411438143609,0.0006738624117400119
0.613,0.5984831801347086,0.0007941816319578583
0.6270416666666667,0.7306033331285227,0.0009145455124135108
0.6410833333333333,0.8987360778430475,0.001026555816872564
0.655125,1.1108826123201163,0.0010664921406214024
0.6691666666666667,1.3796412119867196,0.0010407905930838162
0.6832083333333333,1.7182777650264318,0.000879706588681327
0.6972499999999999,2.144187327415723,0.00046278984291956435
0.7112916666666667,2.6558649709936355,0.00030902975829449284
0.7253333333333334,3.2365764477747216,0.0015854907033566509
0.739375,3.8227984337903553,0.0034060146949038933
0.7534166666666666,4.31804693485661,0.005480335179622826
0.7674583333333334,4.589031787691079,0.007278193601830757
0.7815,4.5472942276775115,0.008125550230149723
0.7955416666666667,4.27434806647305,0.007739138639608411
0.8095833333333333,3.8327867414890493,0.006458800404019126
0.8236249999999999,3.3534713807087138,0.0046960302130914745
0.8376666666666667,2.8804469886021487,0.0030027028638358742
0.8517083333333333,2.470003764880007,0.0012384809892725154
0.86575,2.1178043049889386,0.00012594334937112738
0.8797916666666666,1.8253771877227454,0.0014127371446021465
0.8938333333333334,1.579284049400942,0.002598842052966078
0.907875,1.3864392212459953,0.0033808847960757732
0.9219166666666666,1.2113678651181503,0.0043033372321169385
0.9359583333333333,1.0811956481266933,0.004899847283710088
0.95,0.9531487241006029,0.0034189062869709524
1.0083333333333333,0.6343957272637337,0.004934398239905309
1.0666666666666667,0.4504705198005163,0.006843620914661325
1.125,0.33602927648973346,0.010667298100155619
1.1833333333333333,0.2701888265972736,0.018795966515900358


==> anc/pp3.5_mass_ev.csv <==
1.0,0.8137916650401313,0.6316166846702114,0.6314454541392052
1.625,0.7849373040165987,0.6092770748743633,0.6090363786651913
2.25,0.7599490167199978,0.5899415941097047,0.5896285115077592
2.875,0.7366623913031882,0.5719263513064077,0.5715441246712132
3.5,0.7164384883299592,0.5562718592751561,0.5558392389933379
4.125,0.700286772931104,0.5437554798916487,0.5432931865485934
4.75,0.6874110057789137,0.5337606994804424,0.5332905021594082
5.375,0.6764512910904441,0.5252616443060775,0.5247773539907056
6.0,0.6690157099026482,0.5194885439903055,0.5190079566459692
6.7,0.6642871776170451,0.5158317589068286,0.5153276544675701
7.4,0.6602153080030168,0.512688053601481,0.5121611575263287
8.1,0.6581543351272404,0.5111042562101116,0.5105522644994638
8.8,0.6569688503235938,0.5101992800104195,0.5096279726667192
9.5,0.657172635120166,0.5103689162461813,0.5097798033951532
10.2,0.6564130805804946,0.509794658466215,0.5091824584732597
10.899999999999999,0.6562173064404442,0.5096551036518879,0.5090243505867246
11.6,0.6559028954456076,0.5094115617175093,0.5087786942266767
12.3,0.657413298932534,0.5105958220536728,0.5099435142326963
13.0,0.6562506349510739,0.509700637064483,0.509042377277307
13.7,0.6572161731106704,0.5104599161239912,0.5097902429017568
14.399999999999999,0.6565105183363779,0.5099169461915479,0.5092417723728442
15.1,0.6560033454766546,0.5095278061076667,0.5088430671454615
15.799999999999999,0.656132338110473,0.509643844989254,0.5089333166969316
16.5,0.6567663658203857,0.5101382065595265,0.5094254237832334
17.2,0.6567972298137268,0.5101673595583254,0.5094413042024988
17.9,0.6570030369837719,0.5103335576834108,0.5096078773747896
18.6,0.6566907052073517,0.5100982960735402,0.5093561218157722
19.299999999999997,0.6569869744887764,0.5103303822944232,0.509589866188276
20.0,0.657209386560236,0.5102194419473055,0.5098911295432217
24.0,0.6565474207044965,0.5097211140767667,0.5093699909287446
28.0,0.6566227560982962,0.5097980661656253,0.5094182414645049
32.0,0.656187954022209,0.5094795139084836,0.5090755129591926
36.0,0.6566888689036164,0.509890623894925,0.5094504220975696
40.0,0.6555069895376939,0.5090004345743746,0.5085222036413075
44.0,0.6555931163653614,0.5090900507403032,0.5085791251056461
48.0,0.6557225432642889,0.5092134770585433,0.5086664005526497
52.0,0.6560473471879553,0.5094965624140525,0.5089043073684434
56.0,0.6554726413708561,0.5090794712757944,0.5084428800376851
60.0,0.6556837550190113,0.5091785806746121,0.5086409315394238
66.66666666666667,0.6562424206522594,0.509663843275172,0.5090502728911794
73.33333333333333,0.6566404770851724,0.5100190366703093,0.5093402949368564
80.0,0.6566847788535664,0.5101154404528319,0.5093429965454463
86.66666666666667,0.6588383247455358,0.5118430975253666,0.5109789535875711


==> anc/pp3.5_mass_width.csv <==
0.276,0.0031075417177325033,6.313752497526407e-05
0.2900416666666667,0.006290177491902611,6.896554160858119e-05
0.30408333333333337,0.01183868408591879,0.00010056403563905144
0.318125,0.01772020623594087,0.00011241271635191363
0.33216666666666667,0.024570702888634353,0.0001275930567290021
0.34620833333333334,0.03138482986317415,0.0001440311215911094
0.36025,0.03797467114543577,0.00014909488692673033
0.3742916666666667,0.04490018977609832,0.00015809879066373535
0.38833333333333336,0.051415676553831946,0.0001652104406710072
0.40237500000000004,0.05749429569289258,0.0001671994216313814
0.41641666666666666,0.063643086377036,0.00017275639436031685
0.4304583333333334,0.06973298651890408,0.00017626168219304444
0.4445,0.07531890392379158,0.00018022026138883083
0.4585416666666667,0.08047230241282387,0.0001798628142439123
0.47258333333333336,0.08531567801998027,0.0001822089639459192
0.486625,0.09067576058263507,0.00018868058483920895
0.5006666666666667,0.09531185691229013,0.00018756047312417607
0.5147083333333333,0.09949485811490777,0.0001900486734674077
0.52875,0.10387657743630903,0.00019371847319246853
0.5427916666666667,0.10803129942353856,0.00019792488504547995
0.5568333333333333,0.11160886833741661,0.00020355082269260573
0.570875,0.11561719096589354,0.0002113593490954882
0.5849166666666668,0.11921127589793011,0.0002180887294325081
0.5989583333333333,0.12294490173529324,0.00022928066358122057
0.613,0.12653280736148215,0.00024071907908376547
0.6270416666666667,0.12959968562261248,0.0002491665327689494
0.6410833333333333,0.13288500286614383,0.0002570543684261068
0.655125,0.13588725917230665,0.0002541803922914227
0.6691666666666667,0.13866491815064463,0.00025243415235203496
0.6832083333333333,0.1409895545619057,0.000249262983007529
0.6972499999999999,0.14411349075995056,0.0002467123120886176
0.7112916666666667,0.14644780154664322,0.0002443192347160678
0.7253333333333334,0.14887349728129629,0.00024529710171194806
0.739375,0.15136635475657034,0.0002523467226755392
0.7534166666666666,0.15324745101758577,0.00026355685113985355
0.7674583333333334,0.15520089162055806,0.00028566822455107185
0.7815,0.15778276305303496,0.00032238492410679976
0.7955416666666667,0.15931445351788062,0.00036741600696703553
0.8095833333333333,0.1612753637593214,0.000430580711971261
0.8236249999999999,0.16225712242367576,0.0005050610826720782
0.8376666666666667,0.1645069932600213,0.0006174437757773592
0.8517083333333333,0.16502787182409157,0.000716478530152393
0.86575,0.1679372491881701,0.0008466351324223616
0.8797916666666666,0.1684834086044021,0.0010057224026009974
0.8938333333333334,0.16791707120532362,0.0011838243421280364
0.907875,0.17183243617914576,0.0013993418942694956
0.9219166666666666,0.16978281295165043,0.0015905129439568121
0.9359583333333333,0.17354408496554669,0.001857566619281753
0.95,0.1706086578737179,0.001262613447951706
1.0083333333333333,0.17599387597585084,0.002245827399162222
1.0666666666666667,0.17714744059868373,0.003914256612069098
1.125,0.1766437596456835,0.007602185825470807
1.1833333333333333,0.18303221720254273,0.016712172516670617


==> anc/pp3.5_timedep.csv <==
1.0,0.7125224928229665,0.00015789217196808818
1.625,0.669031624789137,0.000203606665120183
2.25,0.6293011633458715,0.0002552204567262218
2.875,0.5993950742883688,0.00030478336238715337
3.5,0.573311574821366,0.000360091974800262
4.125,0.5548986974805802,0.00041558864347498103
4.75,0.5399525064272237,0.000468394735510848
5.375,0.5269608119577738,0.0005115730144104841
6.0,0.5196081285531066,0.0005184662547980305
6.7,0.5183614680384733,0.0005574828324355595
7.4,0.5103405727464924,0.0005887902562268172
8.1,0.49587024986500366,0.0006593427743568742
8.8,0.5160678739628741,0.0006774882836242033
9.5,0.5092736035337989,0.000667113722827922
10.2,0.5131939961746287,0.0006735398705643295
10.899999999999999,0.5094682172949883,0.0007299343265194156
11.6,0.5106001006322447,0.000725479796009477
12.3,0.5130338311939686,0.0007879114437211387
13.0,0.510815498338927,0.0007623217826584373
13.7,0.5048810425416179,0.0007853490093173334
14.399999999999999,0.5158266901808573,0.0007442494551534936
15.1,0.5149156317338034,0.0007684872348378649
15.799999999999999,0.5253984589271644,0.0007907108507318163
16.5,0.5123503552379041,0.0008687857406972044
17.2,0.5117567208708983,0.0008359694717829032
17.9,0.5183739577925022,0.0008658030609217307
18.6,0.5117050787614718,0.0008956520985844642
19.299999999999997,0.5246038401962932,0.0008176020420335632
20.0,0.5146447333906715,0.00038155126166590145
24.0,0.5150378303489735,0.00041997364574660476
28.0,0.5176388609557627,0.00044001245226818204
32.0,0.5167043715067476,0.0004602123792210453
36.0,0.5138315725815897,0.0005078668541716465
40.0,0.5171016786345733,0.0005777902193669448
44.0,0.5133250765940772,0.0005775377528359656
48.0,0.5121930934572532,0.0006320855771411099
52.0,0.5221759852128535,0.0006586877245611534
56.0,0.5195727733796347,0.0008510691976432167
60.0,0.5115287243380396,0.0005693240568658645
66.66666666666667,0.5077764891259569,0.0006346496577675683
73.33333333333333,0.5066701384983383,0.0007162468715251703
80.0,0.5020126378233967,0.0008399373231829812
86.66666666666667,0.5029812286200246,0.0008668066328407025

